Search for the doubly charmed baryon $\it{\Omega}_{cc}^{+}$

A search for the doubly charmed baryon $\it{\Omega}_{cc}^{+}$ with the decay mode $\it{\Omega}_{cc}^{+}\to\it{\Xi}_c^{+}K^{-}\pi^{+}$ is performed using proton-proton collision data at a centre-of-mass energy of 13$\mathrm{\,Te\kern -0.1em V}$ collected by the LHCb experiment from 2016 to 2018, corresponding to an integrated luminosity of $5.4\,\mathrm{fb}^{-1}$. No significant signal is observed within the invariant mass range of 3.6 to 4.0$\mathrm{\,Ge\kern -0.1em V}/c^2$. Upper limits are set on the ratio $R$ of the production cross-section times the total branching fraction of the $\it{\Omega}_{cc}^{+}\to\it{\Xi}_c^{+}K^{-}\pi^{+}$ decay with respect to the $\it{\Xi}_{cc}^{++}\to\it{\Lambda}_c^{+}K^{-}\pi^{+}\pi^{+}$ decay. Upper limits at 95% credibility level for $R$ in the range $0.005$ to $0.11$ are obtained for different hypotheses on the $\it{\Omega}_{cc}^{+}$ mass and lifetime in the rapidity range from 2.0 to 4.5 and transverse momentum range from 4 to 15$\mathrm{\,Ge\kern -0.1em V}/c$.

==> Figs/Fig2.C <==
void Fig2()
{
//=========Macro generated from canvas: MyCan2/
//=========  (Sun May 16 21:04:08 2021) by ROOT version6.08/06
   TCanvas *MyCan2 = new TCanvas("MyCan2", "",2703,217,600,402);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   MyCan2->Range(3530.864,-44.43671,4024.691,233.9177);
   MyCan2->SetFillColor(0);
   MyCan2->SetBorderMode(0);
   MyCan2->SetBorderSize(2);
   MyCan2->SetTickx(1);
   MyCan2->SetTicky(1);
   MyCan2->SetLeftMargin(0.14);
   MyCan2->SetRightMargin(0.05);
   MyCan2->SetTopMargin(0.05);
   MyCan2->SetBottomMargin(0.16);
   MyCan2->SetFrameLineWidth(2);
   MyCan2->SetFrameBorderMode(0);
   MyCan2->SetFrameLineWidth(2);
   MyCan2->SetFrameBorderMode(0);
   
   TH1D *frame_d32e610__1 = new TH1D("frame_d32e610__1","A RooPlot of \"m(#Xi_{c}^{+}K^{-}#pi^{+})\"",120,3500,4100);
   frame_d32e610__1->SetBinContent(1,151.2);
   frame_d32e610__1->SetMinimum(0.1);
   frame_d32e610__1->SetMaximum(220);
   frame_d32e610__1->SetEntries(1);
   frame_d32e610__1->SetDirectory(0);
   frame_d32e610__1->SetStats(0);
   frame_d32e610__1->SetLineWidth(2);
   frame_d32e610__1->SetMarkerStyle(20);
   frame_d32e610__1->SetMarkerSize(0.5);
   frame_d32e610__1->GetXaxis()->SetTitle("#it{m}(#it{#Xi_{c}^{+}K^{#minus}}#it{#pi}^{+}) [MeV/#it{c}^{2}]");
   frame_d32e610__1->GetXaxis()->SetRange(21,100);
   frame_d32e610__1->GetXaxis()->SetNdivisions(505);
   frame_d32e610__1->GetXaxis()->SetLabelFont(132);
   frame_d32e610__1->GetXaxis()->SetLabelOffset(0.01);
   frame_d32e610__1->GetXaxis()->SetLabelSize(0.06);
   frame_d32e610__1->GetXaxis()->SetTitleSize(0.072);
   frame_d32e610__1->GetXaxis()->SetTitleOffset(0.95);
   frame_d32e610__1->GetXaxis()->SetTitleFont(132);
   frame_d32e610__1->GetYaxis()->SetTitle("Candidates / (5 MeV/#it{c}^{2})");
   frame_d32e610__1->GetYaxis()->SetNdivisions(307);
   frame_d32e610__1->GetYaxis()->SetLabelFont(132);
   frame_d32e610__1->GetYaxis()->SetLabelOffset(0.01);
   frame_d32e610__1->GetYaxis()->SetLabelSize(0.06);
   frame_d32e610__1->GetYaxis()->SetTitleSize(0.072);
   frame_d32e610__1->GetYaxis()->SetTitleOffset(0.9);
   frame_d32e610__1->GetYaxis()->SetTitleFont(132);
   frame_d32e610__1->GetZaxis()->SetLabelFont(132);
   frame_d32e610__1->GetZaxis()->SetLabelSize(0.06);
   frame_d32e610__1->GetZaxis()->SetTitleSize(0.072);
   frame_d32e610__1->GetZaxis()->SetTitleOffset(1.2);
   frame_d32e610__1->GetZaxis()->SetTitleFont(132);
   frame_d32e610__1->Draw("FUNC");
   
   Double_t myData_fx3001[120] = {
   3502.5,
   3507.5,
   3512.5,
   3517.5,
   3522.5,
   3527.5,
   3532.5,
   3537.5,
   3542.5,
   3547.5,
   3552.5,
   3557.5,
   3562.5,
   3567.5,
   3572.5,
   3577.5,
   3582.5,
   3587.5,
   3592.5,
   3597.5,
   3602.5,
   3607.5,
   3612.5,
   3617.5,
   3622.5,
   3627.5,
   3632.5,
   3637.5,
   3642.5,
   3647.5,
   3652.5,
   3657.5,
   3662.5,
   3667.5,
   3672.5,
   3677.5,
   3682.5,
   3687.5,
   3692.5,
   3697.5,
   3702.5,
   3707.5,
   3712.5,
   3717.5,
   3722.5,
   3727.5,
   3732.5,
   3737.5,
   3742.5,
   3747.5,
   3752.5,
   3757.5,
   3762.5,
   3767.5,
   3772.5,
   3777.5,
   3782.5,
   3787.5,
   3792.5,
   3797.5,
   3802.5,
   3807.5,
   3812.5,
   3817.5,
   3822.5,
   3827.5,
   3832.5,
   3837.5,
   3842.5,
   3847.5,
   3852.5,
   3857.5,
   3862.5,
   3867.5,
   3872.5,
   3877.5,
   3882.5,
   3887.5,
   3892.5,
   3897.5,
   3902.5,
   3907.5,
   3912.5,
   3917.5,
   3922.5,
   3927.5,
   3932.5,
   3937.5,
   3942.5,
   3947.5,
   3952.5,
   3957.5,
   3962.5,
   3967.5,
   3972.5,
   3977.5,
   3982.5,
   3987.5,
   3992.5,
   3997.5,
   4002.5,
   4007.5,
   4012.5,
   4017.5,
   4022.5,
   4027.5,
   4032.5,
   4037.5,
   4042.5,
   4047.5,
   4052.5,
   4057.5,
   4062.5,
   4067.5,
   4072.5,
   4077.5,
   4082.5,
   4087.5,
   4092.5,
   4097.5};
   Double_t myData_fy3001[120] = {
   85,
   107,
   99,
   96,
   78,
   109,
   108,
   93,
   91,
   101,
   108,
   104,
   110,
   82,
   103,
   91,
   99,
   100,
   103,
   106,
   103,
   91,
   108,
   109,
   117,
   91,
   102,
   115,
   104,
   99,
   103,
   112,
   112,
   102,
   88,
   95,
   90,
   107,
   101,
   94,
   91,
   90,
   115,
   101,
   122,
   122,
   86,
   105,
   111,
   116,
   90,
   87,
   102,
   108,
   104,
   95,
   105,
   101,
   93,
   117,
   73,
   111,
   108,
   101,
   98,
   96,
   109,
   114,
   111,
   96,
   117,
   99,
   122,
   99,
   132,
   123,
   115,
   109,
   100,
   105,
   103,
   106,
   86,
   119,
   107,
   94,
   109,
   102,
   101,
   94,
   89,
   103,
   112,
   81,
   119,
   114,
   115,
   109,
   102,
   96,
   120,
   96,
   109,
   88,
   85,
   110,
   90,
   118,
   93,
   108,
   97,
   100,
   97,
   114,
   114,
   106,
   112,
   95,
   106,
   87};
   Double_t myData_felx3001[120] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t myData_fely3001[120] = {
   9.201374,
   9.856158,
   9.933044,
   9.780867,
   8.812788,
   9.952272,
   9.904326,
   9.626284,
   9.521834,
   9.562306,
   9.904326,
   9.710289,
   10,
   9.036884,
   9.661201,
   9.521834,
   9.933044,
   9.983255,
   9.661201,
   9.807764,
   9.661201,
   9.521834,
   9.904326,
   9.952272,
   10.3282,
   9.521834,
   9.611874,
   10.23546,
   9.710289,
   9.933044,
   9.661201,
   10.09481,
   10.09481,
   9.611874,
   9.362975,
   9.729612,
   9.469177,
   9.856158,
   9.562306,
   9.678086,
   9.521834,
   9.469177,
   10.23546,
   9.562306,
   10.55667,
   10.55667,
   9.255555,
   9.759142,
   10.04751,
   10.28193,
   9.469177,
   9.30942,
   9.611874,
   9.904326,
   9.710289,
   9.729612,
   9.759142,
   9.562306,
   9.626284,
   10.3282,
   8.524388,
   10.04751,
   9.904326,
   9.562306,
   9.882579,
   9.780867,
   9.952272,
   10.18878,
   10.04751,
   9.780867,
   10.3282,
   9.933044,
   10.55667,
   9.933044,
   11,
   10.6018,
   10.23546,
   9.952272,
   9.983255,
   9.759142,
   9.661201,
   9.807764,
   9.255555,
   10.42016,
   9.856158,
   9.678086,
   9.952272,
   9.611874,
   9.562306,
   9.678086,
   9.416226,
   9.661201,
   10.09481,
   8.981384,
   10.42016,
   10.18878,
   10.23546,
   9.952272,
   9.611874,
   9.780867,
   10.46586,
   9.780867,
   9.952272,
   9.362975,
   9.201374,
   10,
   9.469177,
   10.37428,
   9.626284,
   9.904326,
   9.831854,
   9.983255,
   9.831854,
   10.18878,
   10.18878,
   9.807764,
   10.09481,
   9.729612,
   9.807764,
   9.30942};
   Double_t myData_fehx3001[120] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t myData_fehy3001[120] = {
   10.25573,
   10.85616,
   10.9834,
   10.83201,
   9.869531,
   10.95227,
   10.90433,
   10.67824,
   10.57436,
   10.56231,
   10.90433,
   10.71029,
   11,
   10.09222,
   10.6612,
   10.57436,
   10.9834,
   11.03336,
   10.6612,
   10.80776,
   10.6612,
   10.57436,
   10.90433,
   10.95227,
   11.3282,
   10.57436,
   10.61187,
   11.23546,
   10.71029,
   10.9834,
   10.6612,
   11.09481,
   11.09481,
   10.61187,
   10.41639,
   10.78102,
   10.522,
   10.85616,
   10.56231,
   10.72977,
   10.57436,
   10.522,
   11.23546,
   10.56231,
   11.55667,
   11.55667,
   10.30959,
   10.75914,
   11.04751,
   11.28193,
   10.522,
   10.36314,
   10.61187,
   10.90433,
   10.71029,
   10.78102,
   10.75914,
   10.56231,
   10.67824,
   11.3282,
   9.583044,
   11.04751,
   10.90433,
   10.56231,
   10.93319,
   10.83201,
   10.95227,
   11.18878,
   11.04751,
   10.83201,
   11.3282,
   10.9834,
   11.55667,
   10.9834,
   12,
   11.6018,
   11.23546,
   10.95227,
   11.03336,
   10.75914,
   10.6612,
   10.80776,
   10.30959,
   11.42016,
   10.85616,
   10.72977,
   10.95227,
   10.61187,
   10.56231,
   10.72977,
   10.46934,
   10.6612,
   11.09481,
   10.03706,
   11.42016,
   11.18878,
   11.23546,
   10.95227,
   10.61187,
   10.83201,
   11.46586,
   10.83201,
   10.95227,
   10.41639,
   10.25573,
   11,
   10.522,
   11.37428,
   10.67824,
   10.90433,
   10.88273,
   11.03336,
   10.88273,
   11.18878,
   11.18878,
   10.80776,
   11.09481,
   10.78102,
   10.80776,
   10.36314};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(120,myData_fx3001,myData_fy3001,myData_felx3001,myData_fehx3001,myData_fely3001,myData_fehy3001);
   grae->SetName("myData");
   grae->SetTitle("Histogram of Data_plot__m");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_myData3001 = new TH1F("Graph_myData3001","Histogram of Data_plot__m",120,3440,4160);
   Graph_myData3001->SetMinimum(56.52317);
   Graph_myData3001->SetMaximum(151.9524);
   Graph_myData3001->SetDirectory(0);
   Graph_myData3001->SetStats(0);
   Graph_myData3001->SetLineWidth(2);
   Graph_myData3001->SetMarkerStyle(20);
   Graph_myData3001->SetMarkerSize(0.5);
   Graph_myData3001->GetXaxis()->SetNdivisions(505);
   Graph_myData3001->GetXaxis()->SetLabelFont(132);
   Graph_myData3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_myData3001->GetXaxis()->SetLabelSize(0.06);
   Graph_myData3001->GetXaxis()->SetTitleSize(0.072);
   Graph_myData3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_myData3001->GetXaxis()->SetTitleFont(132);
   Graph_myData3001->GetYaxis()->SetLabelFont(132);
   Graph_myData3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_myData3001->GetYaxis()->SetLabelSize(0.06);
   Graph_myData3001->GetYaxis()->SetTitleSize(0.072);
   Graph_myData3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_myData3001->GetYaxis()->SetTitleFont(132);
   Graph_myData3001->GetZaxis()->SetLabelFont(132);
   Graph_myData3001->GetZaxis()->SetLabelSize(0.06);
   Graph_myData3001->GetZaxis()->SetTitleSize(0.072);
   Graph_myData3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_myData3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_myData3001);
   
   grae->Draw("p");
   
   Double_t myBkg_fx1[126] = {
   3495,
   3495,
   3500,
   3505,
   3510,
   3515,
   3520,
   3525,
   3530,
   3535,
   3540,
   3545,
   3550,
   3555,
   3560,
   3565,
   3570,
   3575,
   3580,
   3585,
   3590,
   3595,
   3600,
   3605,
   3610,
   3615,
   3620,
   3625,
   3630,
   3635,
   3640,
   3645,
   3650,
   3655,
   3660,
   3665,
   3670,
   3675,
   3680,
   3685,
   3690,
   3695,
   3700,
   3705,
   3710,
   3715,
   3720,
   3725,
   3730,
   3735,
   3740,
   3745,
   3750,
   3755,
   3760,
   3765,
   3770,
   3775,
   3780,
   3785,
   3790,
   3795,
   3800,
   3805,
   3810,
   3815,
   3820,
   3825,
   3830,
   3835,
   3840,
   3845,
   3850,
   3855,
   3860,
   3865,
   3870,
   3875,
   3880,
   3885,
   3890,
   3895,
   3900,
   3905,
   3910,
   3915,
   3920,
   3925,
   3930,
   3935,
   3940,
   3945,
   3950,
   3955,
   3960,
   3965,
   3970,
   3975,
   3980,
   3985,
   3990,
   3995,
   4000,
   4005,
   4010,
   4015,
   4020,
   4025,
   4030,
   4035,
   4040,
   4045,
   4050,
   4055,
   4060,
   4065,
   4070,
   4075,
   4080,
   4085,
   4090,
   4095,
   4100,
   4100,
   4105,
   4105};
   Double_t myBkg_fy1[126] = {
   0,
   97.75313,
   97.75313,
   97.9062,
   98.05725,
   98.20629,
   98.35331,
   98.49831,
   98.64129,
   98.78226,
   98.92121,
   99.05814,
   99.19305,
   99.32594,
   99.45682,
   99.58568,
   99.71253,
   99.83735,
   99.96016,
   100.081,
   100.1997,
   100.3165,
   100.4312,
   100.5439,
   100.6546,
   100.7633,
   100.87,
   100.9746,
   101.0773,
   101.1779,
   101.2765,
   101.3731,
   101.4676,
   101.5602,
   101.6507,
   101.7392,
   101.8257,
   101.9102,
   101.9926,
   102.0731,
   102.1515,
   102.2279,
   102.3023,
   102.3747,
   102.445,
   102.5134,
   102.5797,
   102.644,
   102.7063,
   102.7665,
   102.8248,
   102.881,
   102.9352,
   102.9874,
   103.0376,
   103.0858,
   103.1319,
   103.176,
   103.2181,
   103.2582,
   103.2963,
   103.3324,
   103.3664,
   103.3984,
   103.4284,
   103.4564,
   103.4824,
   103.5063,
   103.5282,
   103.5482,
   103.5661,
   103.5819,
   103.5958,
   103.6077,
   103.6175,
   103.6253,
   103.6311,
   103.6349,
   103.6366,
   103.6364,
   103.6341,
   103.6298,
   103.6235,
   103.6151,
   103.6048,
   103.5924,
   103.578,
   103.5616,
   103.5432,
   103.5228,
   103.5003,
   103.4759,
   103.4494,
   103.4209,
   103.3904,
   103.3578,
   103.3233,
   103.2867,
   103.2481,
   103.2075,
   103.1649,
   103.1202,
   103.0736,
   103.0249,
   102.9742,
   102.9215,
   102.8667,
   102.81,
   102.7512,
   102.6904,
   102.6276,
   102.5628,
   102.496,
   102.4271,
   102.3562,
   102.2834,
   102.2084,
   102.1315,
   102.0526,
   101.9716,
   101.8886,
   101.8036,
   101.7166,
   101.7166,
   101.7166,
   0};
   TGraph *graph = new TGraph(126,myBkg_fx1,myBkg_fy1);
   graph->SetName("myBkg");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);
   graph->SetFillStyle(3254);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#666666");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_myBkg1 = new TH1F("Graph_myBkg1","Projection of mass pdf",126,3434,4166);
   Graph_myBkg1->SetMinimum(0);
   Graph_myBkg1->SetMaximum(114.0003);
   Graph_myBkg1->SetDirectory(0);
   Graph_myBkg1->SetStats(0);
   Graph_myBkg1->SetLineWidth(2);
   Graph_myBkg1->SetMarkerStyle(20);
   Graph_myBkg1->SetMarkerSize(0.5);
   Graph_myBkg1->GetXaxis()->SetNdivisions(505);
   Graph_myBkg1->GetXaxis()->SetLabelFont(132);
   Graph_myBkg1->GetXaxis()->SetLabelOffset(0.01);
   Graph_myBkg1->GetXaxis()->SetLabelSize(0.06);
   Graph_myBkg1->GetXaxis()->SetTitleSize(0.072);
   Graph_myBkg1->GetXaxis()->SetTitleOffset(0.95);
   Graph_myBkg1->GetXaxis()->SetTitleFont(132);
   Graph_myBkg1->GetYaxis()->SetLabelFont(132);
   Graph_myBkg1->GetYaxis()->SetLabelOffset(0.01);
   Graph_myBkg1->GetYaxis()->SetLabelSize(0.06);
   Graph_myBkg1->GetYaxis()->SetTitleSize(0.072);
   Graph_myBkg1->GetYaxis()->SetTitleOffset(0.95);
   Graph_myBkg1->GetYaxis()->SetTitleFont(132);
   Graph_myBkg1->GetZaxis()->SetLabelFont(132);
   Graph_myBkg1->GetZaxis()->SetLabelSize(0.06);
   Graph_myBkg1->GetZaxis()->SetTitleSize(0.072);
   Graph_myBkg1->GetZaxis()->SetTitleOffset(1.2);
   Graph_myBkg1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_myBkg1);
   
   graph->Draw("fl");
   
   Double_t mySig_fx2[166] = {
   3495,
   3495,
   3500,
   3505,
   3510,
   3515,
   3520,
   3525,
   3530,
   3535,
   3540,
   3545,
   3550,
   3555,
   3560,
   3565,
   3570,
   3575,
   3580,
   3585,
   3590,
   3595,
   3600,
   3605,
   3610,
   3615,
   3620,
   3625,
   3630,
   3635,
   3640,
   3645,
   3650,
   3655,
   3660,
   3665,
   3670,
   3675,
   3680,
   3685,
   3690,
   3695,
   3700,
   3705,
   3710,
   3715,
   3720,
   3725,
   3730,
   3735,
   3740,
   3745,
   3750,
   3755,
   3760,
   3765,
   3770,
   3775,
   3780,
   3785,
   3790,
   3795,
   3800,
   3805,
   3810,
   3815,
   3820,
   3825,
   3830,
   3835,
   3840,
   3845,
   3850,
   3855,
   3857.5,
   3860,
   3861.25,
   3862.5,
   3863.125,
   3863.75,
   3864.375,
   3865,
   3865.625,
   3866.25,
   3866.875,
   3867.5,
   3868.125,
   3868.75,
   3869.375,
   3870,
   3870.625,
   3871.25,
   3872.5,
   3873.125,
   3873.75,
   3874.375,
   3875,
   3875.625,
   3876.25,
   3876.875,
   3877.5,
   3878.125,
   3878.75,
   3879.375,
   3880,
   3881.25,
   3881.875,
   3882.5,
   3883.125,
   3883.75,
   3884.375,
   3885,
   3885.625,
   3886.25,
   3886.875,
   3887.5,
   3888.125,
   3888.75,
   3890,
   3891.25,
   3892.5,
   3895,
   3900,
   3905,
   3910,
   3915,
   3920,
   3925,
   3930,
   3935,
   3940,
   3945,
   3950,
   3955,
   3960,
   3965,
   3970,
   3975,
   3980,
   3985,
   3990,
   3995,
   4000,
   4005,
   4010,
   4015,
   4020,
   4025,
   4030,
   4035,
   4040,
   4045,
   4050,
   4055,
   4060,
   4065,
   4070,
   4075,
   4080,
   4085,
   4090,
   4095,
   4100,
   4100,
   4105,
   4105};
   Double_t mySig_fy2[166] = {
   0,
   0.002669688,
   0.002669688,
   0.002706923,
   0.002745211,
   0.002784598,
   0.002825131,
   0.002866863,
   0.002909846,
   0.002954138,
   0.002999799,
   0.003046895,
   0.003095493,
   0.003145667,
   0.003197494,
   0.003251059,
   0.003306449,
   0.003363759,
   0.003423092,
   0.003484557,
   0.003548269,
   0.003614356,
   0.003682952,
   0.003754203,
   0.003828266,
   0.003905312,
   0.003985523,
   0.0040691,
   0.004156259,
   0.004247234,
   0.004342284,
   0.004441687,
   0.00454575,
   0.004654809,
   0.004769233,
   0.004889428,
   0.005015841,
   0.005148969,
   0.005289361,
   0.00543763,
   0.005594458,
   0.005760609,
   0.00593694,
   0.006124417,
   0.006324134,
   0.006537331,
   0.006765422,
   0.007010026,
   0.007273007,
   0.007556521,
   0.007863074,
   0.0081956,
   0.008557553,
   0.008953031,
   0.009386932,
   0.009865159,
   0.0103949,
   0.01098498,
   0.01164638,
   0.01239296,
   0.0132424,
   0.01421773,
   0.01534944,
   0.01667893,
   0.01826386,
   0.02018728,
   0.0225739,
   0.02562129,
   0.02966671,
   0.03535409,
   0.04417536,
   0.06142459,
   0.1171445,
   0.2572068,
   0.3811026,
   0.5634508,
   0.6928062,
   0.881183,
   1.028178,
   1.261636,
   1.58318,
   2.003213,
   2.544964,
   3.232876,
   4.090884,
   5.140108,
   6.396066,
   7.865579,
   9.543696,
   11.41103,
   13.43193,
   15.55395,
   19.81582,
   21.78536,
   23.52608,
   24.95131,
   25.98629,
   26.57475,
   26.68397,
   26.30782,
   25.46733,
   24.20875,
   22.59927,
   20.72111,
   18.66445,
   14.37432,
   12.30062,
   10.35904,
   8.592771,
   7.028335,
   5.676863,
   4.536446,
   3.595076,
   2.833772,
   2.229545,
   1.757932,
   1.394984,
   1.118659,
   0.7517418,
   0.539669,
   0.4096075,
   0.2558677,
   0.09647013,
   0.0295412,
   0.007233082,
   0.001415725,
   0.0002215106,
   2.770575e-05,
   2.770162e-06,
   2.214115e-07,
   1.41467e-08,
   7.225535e-10,
   2.950154e-11,
   9.628956e-13,
   2.512312e-14,
   5.239959e-16,
   8.736591e-18,
   1.164437e-19,
   1.240652e-21,
   1.05668e-23,
   7.194443e-26,
   3.915711e-28,
   1.703664e-30,
   5.925392e-33,
   1.647442e-35,
   3.661533e-38,
   6.505426e-41,
   9.239498e-44,
   1.049013e-46,
   9.520795e-50,
   6.907572e-53,
   4.006245e-56,
   1.857417e-59,
   6.884005e-63,
   2.039543e-66,
   4.830414e-70,
   9.145253e-74,
   1.384098e-77,
   1.67455e-81,
   1.61953e-85,
   1.252102e-89,
   7.738389e-94,
   3.823148e-98,
   3.823148e-98,
   3.823148e-98,
   0};
   graph = new TGraph(166,mySig_fx2,mySig_fy2);
   graph->SetName("mySig");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);
   graph->SetLineColor(2);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_mySig2 = new TH1F("Graph_mySig2","Projection of mass pdf",166,3434,4166);
   Graph_mySig2->SetMinimum(0);
   Graph_mySig2->SetMaximum(29.35237);
   Graph_mySig2->SetDirectory(0);
   Graph_mySig2->SetStats(0);
   Graph_mySig2->SetLineWidth(2);
   Graph_mySig2->SetMarkerStyle(20);
   Graph_mySig2->SetMarkerSize(0.5);
   Graph_mySig2->GetXaxis()->SetNdivisions(505);
   Graph_mySig2->GetXaxis()->SetLabelFont(132);
   Graph_mySig2->GetXaxis()->SetLabelOffset(0.01);
   Graph_mySig2->GetXaxis()->SetLabelSize(0.06);
   Graph_mySig2->GetXaxis()->SetTitleSize(0.072);
   Graph_mySig2->GetXaxis()->SetTitleOffset(0.95);
   Graph_mySig2->GetXaxis()->SetTitleFont(132);
   Graph_mySig2->GetYaxis()->SetLabelFont(132);
   Graph_mySig2->GetYaxis()->SetLabelOffset(0.01);
   Graph_mySig2->GetYaxis()->SetLabelSize(0.06);
   Graph_mySig2->GetYaxis()->SetTitleSize(0.072);
   Graph_mySig2->GetYaxis()->SetTitleOffset(0.95);
   Graph_mySig2->GetYaxis()->SetTitleFont(132);
   Graph_mySig2->GetZaxis()->SetLabelFont(132);
   Graph_mySig2->GetZaxis()->SetLabelSize(0.06);
   Graph_mySig2->GetZaxis()->SetTitleSize(0.072);
   Graph_mySig2->GetZaxis()->SetTitleOffset(1.2);
   Graph_mySig2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_mySig2);
   
   graph->Draw("l");
   
   Double_t myTot_fx3[164] = {
   3495,
   3495,
   3500,
   3505,
   3510,
   3515,
   3520,
   3525,
   3530,
   3535,
   3540,
   3545,
   3550,
   3555,
   3560,
   3565,
   3570,
   3575,
   3580,
   3585,
   3590,
   3595,
   3600,
   3605,
   3610,
   3615,
   3620,
   3625,
   3630,
   3635,
   3640,
   3645,
   3650,
   3655,
   3660,
   3665,
   3670,
   3675,
   3680,
   3685,
   3690,
   3695,
   3700,
   3705,
   3710,
   3715,
   3720,
   3725,
   3730,
   3735,
   3740,
   3745,
   3750,
   3755,
   3760,
   3765,
   3770,
   3775,
   3780,
   3785,
   3790,
   3795,
   3800,
   3805,
   3810,
   3815,
   3820,
   3825,
   3830,
   3835,
   3840,
   3845,
   3850,
   3855,
   3860,
   3862.5,
   3863.125,
   3863.75,
   3864.375,
   3865,
   3865.625,
   3866.25,
   3866.875,
   3867.5,
   3868.125,
   3868.75,
   3869.375,
   3870,
   3870.625,
   3871.25,
   3872.5,
   3873.125,
   3873.75,
   3874.375,
   3875,
   3875.625,
   3876.25,
   3876.875,
   3877.5,
   3878.125,
   3878.75,
   3879.375,
   3880,
   3881.25,
   3881.875,
   3882.5,
   3883.125,
   3883.75,
   3884.375,
   3885,
   3885.625,
   3886.25,
   3886.875,
   3887.5,
   3888.125,
   3888.75,
   3890,
   3891.25,
   3892.5,
   3895,
   3900,
   3905,
   3910,
   3915,
   3920,
   3925,
   3930,
   3935,
   3940,
   3945,
   3950,
   3955,
   3960,
   3965,
   3970,
   3975,
   3980,
   3985,
   3990,
   3995,
   4000,
   4005,
   4010,
   4015,
   4020,
   4025,
   4030,
   4035,
   4040,
   4045,
   4050,
   4055,
   4060,
   4065,
   4070,
   4075,
   4080,
   4085,
   4090,
   4095,
   4100,
   4100,
   4105,
   4105};
   Double_t myTot_fy3[164] = {
   0,
   97.7558,
   97.7558,
   97.90891,
   98.06,
   98.20907,
   98.35613,
   98.50117,
   98.6442,
   98.78521,
   98.9242,
   99.06118,
   99.19614,
   99.32909,
   99.46002,
   99.58893,
   99.71583,
   99.84072,
   99.96358,
   100.0844,
   100.2033,
   100.3201,
   100.4349,
   100.5477,
   100.6585,
   100.7672,
   100.874,
   100.9787,
   101.0814,
   101.1821,
   101.2808,
   101.3775,
   101.4722,
   101.5648,
   101.6555,
   101.7441,
   101.8307,
   101.9153,
   101.9979,
   102.0785,
   102.1571,
   102.2337,
   102.3082,
   102.3808,
   102.4514,
   102.5199,
   102.5864,
   102.651,
   102.7135,
   102.7741,
   102.8326,
   102.8892,
   102.9438,
   102.9964,
   103.047,
   103.0956,
   103.1423,
   103.187,
   103.2298,
   103.2706,
   103.3095,
   103.3466,
   103.3817,
   103.4151,
   103.4467,
   103.4766,
   103.5049,
   103.5319,
   103.5579,
   103.5835,
   103.6102,
   103.6434,
   103.7129,
   103.8649,
   104.1809,
   104.5028,
   104.6508,
   104.8852,
   105.2076,
   105.6285,
   106.1711,
   106.8598,
   107.7186,
   108.7685,
   110.0252,
   111.4954,
   113.1742,
   115.0421,
   117.0636,
   119.1862,
   123.449,
   125.419,
   127.1602,
   128.5858,
   129.6211,
   130.2099,
   130.3195,
   129.9436,
   129.1033,
   127.8449,
   126.2356,
   124.3576,
   122.3011,
   118.0111,
   115.9374,
   113.9958,
   112.2295,
   110.6649,
   109.3134,
   108.1728,
   107.2313,
   106.4697,
   105.8653,
   105.3934,
   105.0302,
   104.7535,
   104.3858,
   104.1729,
   104.0418,
   103.8857,
   103.7199,
   103.6447,
   103.612,
   103.5938,
   103.5783,
   103.5617,
   103.5432,
   103.5228,
   103.5003,
   103.4759,
   103.4494,
   103.4209,
   103.3904,
   103.3578,
   103.3233,
   103.2867,
   103.2481,
   103.2075,
   103.1649,
   103.1202,
   103.0736,
   103.0249,
   102.9742,
   102.9215,
   102.8667,
   102.81,
   102.7512,
   102.6904,
   102.6276,
   102.5628,
   102.496,
   102.4271,
   102.3562,
   102.2834,
   102.2084,
   102.1315,
   102.0526,
   101.9716,
   101.8886,
   101.8036,
   101.7166,
   101.7166,
   101.7166,
   0};
   graph = new TGraph(164,myTot_fx3,myTot_fy3);
   graph->SetName("myTot");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_myTot3 = new TH1F("Graph_myTot3","Projection of mass pdf",164,3434,4166);
   Graph_myTot3->SetMinimum(0);
   Graph_myTot3->SetMaximum(143.3514);
   Graph_myTot3->SetDirectory(0);
   Graph_myTot3->SetStats(0);
   Graph_myTot3->SetLineWidth(2);
   Graph_myTot3->SetMarkerStyle(20);
   Graph_myTot3->SetMarkerSize(0.5);
   Graph_myTot3->GetXaxis()->SetNdivisions(505);
   Graph_myTot3->GetXaxis()->SetLabelFont(132);
   Graph_myTot3->GetXaxis()->SetLabelOffset(0.01);
   Graph_myTot3->GetXaxis()->SetLabelSize(0.06);
   Graph_myTot3->GetXaxis()->SetTitleSize(0.072);
   Graph_myTot3->GetXaxis()->SetTitleOffset(0.95);
   Graph_myTot3->GetXaxis()->SetTitleFont(132);
   Graph_myTot3->GetYaxis()->SetLabelFont(132);
   Graph_myTot3->GetYaxis()->SetLabelOffset(0.01);
   Graph_myTot3->GetYaxis()->SetLabelSize(0.06);
   Graph_myTot3->GetYaxis()->SetTitleSize(0.072);
   Graph_myTot3->GetYaxis()->SetTitleOffset(0.95);
   Graph_myTot3->GetYaxis()->SetTitleFont(132);
   Graph_myTot3->GetZaxis()->SetLabelFont(132);
   Graph_myTot3->GetZaxis()->SetLabelSize(0.06);
   Graph_myTot3->GetZaxis()->SetTitleSize(0.072);
   Graph_myTot3->GetZaxis()->SetTitleOffset(1.2);
   Graph_myTot3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_myTot3);
   
   graph->Draw("l");
   
   Double_t myData_fx3002[120] = {
   3502.5,
   3507.5,
   3512.5,
   3517.5,
   3522.5,
   3527.5,
   3532.5,
   3537.5,
   3542.5,
   3547.5,
   3552.5,
   3557.5,
   3562.5,
   3567.5,
   3572.5,
   3577.5,
   3582.5,
   3587.5,
   3592.5,
   3597.5,
   3602.5,
   3607.5,
   3612.5,
   3617.5,
   3622.5,
   3627.5,
   3632.5,
   3637.5,
   3642.5,
   3647.5,
   3652.5,
   3657.5,
   3662.5,
   3667.5,
   3672.5,
   3677.5,
   3682.5,
   3687.5,
   3692.5,
   3697.5,
   3702.5,
   3707.5,
   3712.5,
   3717.5,
   3722.5,
   3727.5,
   3732.5,
   3737.5,
   3742.5,
   3747.5,
   3752.5,
   3757.5,
   3762.5,
   3767.5,
   3772.5,
   3777.5,
   3782.5,
   3787.5,
   3792.5,
   3797.5,
   3802.5,
   3807.5,
   3812.5,
   3817.5,
   3822.5,
   3827.5,
   3832.5,
   3837.5,
   3842.5,
   3847.5,
   3852.5,
   3857.5,
   3862.5,
   3867.5,
   3872.5,
   3877.5,
   3882.5,
   3887.5,
   3892.5,
   3897.5,
   3902.5,
   3907.5,
   3912.5,
   3917.5,
   3922.5,
   3927.5,
   3932.5,
   3937.5,
   3942.5,
   3947.5,
   3952.5,
   3957.5,
   3962.5,
   3967.5,
   3972.5,
   3977.5,
   3982.5,
   3987.5,
   3992.5,
   3997.5,
   4002.5,
   4007.5,
   4012.5,
   4017.5,
   4022.5,
   4027.5,
   4032.5,
   4037.5,
   4042.5,
   4047.5,
   4052.5,
   4057.5,
   4062.5,
   4067.5,
   4072.5,
   4077.5,
   4082.5,
   4087.5,
   4092.5,
   4097.5};
   Double_t myData_fy3002[120] = {
   85,
   107,
   99,
   96,
   78,
   109,
   108,
   93,
   91,
   101,
   108,
   104,
   110,
   82,
   103,
   91,
   99,
   100,
   103,
   106,
   103,
   91,
   108,
   109,
   117,
   91,
   102,
   115,
   104,
   99,
   103,
   112,
   112,
   102,
   88,
   95,
   90,
   107,
   101,
   94,
   91,
   90,
   115,
   101,
   122,
   122,
   86,
   105,
   111,
   116,
   90,
   87,
   102,
   108,
   104,
   95,
   105,
   101,
   93,
   117,
   73,
   111,
   108,
   101,
   98,
   96,
   109,
   114,
   111,
   96,
   117,
   99,
   122,
   99,
   132,
   123,
   115,
   109,
   100,
   105,
   103,
   106,
   86,
   119,
   107,
   94,
   109,
   102,
   101,
   94,
   89,
   103,
   112,
   81,
   119,
   114,
   115,
   109,
   102,
   96,
   120,
   96,
   109,
   88,
   85,
   110,
   90,
   118,
   93,
   108,
   97,
   100,
   97,
   114,
   114,
   106,
   112,
   95,
   106,
   87};
   Double_t myData_felx3002[120] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t myData_fely3002[120] = {
   9.201374,
   9.856158,
   9.933044,
   9.780867,
   8.812788,
   9.952272,
   9.904326,
   9.626284,
   9.521834,
   9.562306,
   9.904326,
   9.710289,
   10,
   9.036884,
   9.661201,
   9.521834,
   9.933044,
   9.983255,
   9.661201,
   9.807764,
   9.661201,
   9.521834,
   9.904326,
   9.952272,
   10.3282,
   9.521834,
   9.611874,
   10.23546,
   9.710289,
   9.933044,
   9.661201,
   10.09481,
   10.09481,
   9.611874,
   9.362975,
   9.729612,
   9.469177,
   9.856158,
   9.562306,
   9.678086,
   9.521834,
   9.469177,
   10.23546,
   9.562306,
   10.55667,
   10.55667,
   9.255555,
   9.759142,
   10.04751,
   10.28193,
   9.469177,
   9.30942,
   9.611874,
   9.904326,
   9.710289,
   9.729612,
   9.759142,
   9.562306,
   9.626284,
   10.3282,
   8.524388,
   10.04751,
   9.904326,
   9.562306,
   9.882579,
   9.780867,
   9.952272,
   10.18878,
   10.04751,
   9.780867,
   10.3282,
   9.933044,
   10.55667,
   9.933044,
   11,
   10.6018,
   10.23546,
   9.952272,
   9.983255,
   9.759142,
   9.661201,
   9.807764,
   9.255555,
   10.42016,
   9.856158,
   9.678086,
   9.952272,
   9.611874,
   9.562306,
   9.678086,
   9.416226,
   9.661201,
   10.09481,
   8.981384,
   10.42016,
   10.18878,
   10.23546,
   9.952272,
   9.611874,
   9.780867,
   10.46586,
   9.780867,
   9.952272,
   9.362975,
   9.201374,
   10,
   9.469177,
   10.37428,
   9.626284,
   9.904326,
   9.831854,
   9.983255,
   9.831854,
   10.18878,
   10.18878,
   9.807764,
   10.09481,
   9.729612,
   9.807764,
   9.30942};
   Double_t myData_fehx3002[120] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t myData_fehy3002[120] = {
   10.25573,
   10.85616,
   10.9834,
   10.83201,
   9.869531,
   10.95227,
   10.90433,
   10.67824,
   10.57436,
   10.56231,
   10.90433,
   10.71029,
   11,
   10.09222,
   10.6612,
   10.57436,
   10.9834,
   11.03336,
   10.6612,
   10.80776,
   10.6612,
   10.57436,
   10.90433,
   10.95227,
   11.3282,
   10.57436,
   10.61187,
   11.23546,
   10.71029,
   10.9834,
   10.6612,
   11.09481,
   11.09481,
   10.61187,
   10.41639,
   10.78102,
   10.522,
   10.85616,
   10.56231,
   10.72977,
   10.57436,
   10.522,
   11.23546,
   10.56231,
   11.55667,
   11.55667,
   10.30959,
   10.75914,
   11.04751,
   11.28193,
   10.522,
   10.36314,
   10.61187,
   10.90433,
   10.71029,
   10.78102,
   10.75914,
   10.56231,
   10.67824,
   11.3282,
   9.583044,
   11.04751,
   10.90433,
   10.56231,
   10.93319,
   10.83201,
   10.95227,
   11.18878,
   11.04751,
   10.83201,
   11.3282,
   10.9834,
   11.55667,
   10.9834,
   12,
   11.6018,
   11.23546,
   10.95227,
   11.03336,
   10.75914,
   10.6612,
   10.80776,
   10.30959,
   11.42016,
   10.85616,
   10.72977,
   10.95227,
   10.61187,
   10.56231,
   10.72977,
   10.46934,
   10.6612,
   11.09481,
   10.03706,
   11.42016,
   11.18878,
   11.23546,
   10.95227,
   10.61187,
   10.83201,
   11.46586,
   10.83201,
   10.95227,
   10.41639,
   10.25573,
   11,
   10.522,
   11.37428,
   10.67824,
   10.90433,
   10.88273,
   11.03336,
   10.88273,
   11.18878,
   11.18878,
   10.80776,
   11.09481,
   10.78102,
   10.80776,
   10.36314};
   grae = new TGraphAsymmErrors(120,myData_fx3002,myData_fy3002,myData_felx3002,myData_fehx3002,myData_fely3002,myData_fehy3002);
   grae->SetName("myData");
   grae->SetTitle("Histogram of Data_plot__m");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_myData3002 = new TH1F("Graph_myData3002","Histogram of Data_plot__m",120,3440,4160);
   Graph_myData3002->SetMinimum(56.52317);
   Graph_myData3002->SetMaximum(151.9524);
   Graph_myData3002->SetDirectory(0);
   Graph_myData3002->SetStats(0);
   Graph_myData3002->SetLineWidth(2);
   Graph_myData3002->SetMarkerStyle(20);
   Graph_myData3002->SetMarkerSize(0.5);
   Graph_myData3002->GetXaxis()->SetNdivisions(505);
   Graph_myData3002->GetXaxis()->SetLabelFont(132);
   Graph_myData3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_myData3002->GetXaxis()->SetLabelSize(0.06);
   Graph_myData3002->GetXaxis()->SetTitleSize(0.072);
   Graph_myData3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_myData3002->GetXaxis()->SetTitleFont(132);
   Graph_myData3002->GetYaxis()->SetLabelFont(132);
   Graph_myData3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_myData3002->GetYaxis()->SetLabelSize(0.06);
   Graph_myData3002->GetYaxis()->SetTitleSize(0.072);
   Graph_myData3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_myData3002->GetYaxis()->SetTitleFont(132);
   Graph_myData3002->GetZaxis()->SetLabelFont(132);
   Graph_myData3002->GetZaxis()->SetLabelSize(0.06);
   Graph_myData3002->GetZaxis()->SetTitleSize(0.072);
   Graph_myData3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_myData3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_myData3002);
   
   grae->Draw("p");
   TLatex *   tex = new TLatex(0.21,0.86,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.79,"5.4 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.065);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1D *frame_d32e610__2 = new TH1D("frame_d32e610__2","A RooPlot of \"m(#Xi_{c}^{+}K^{-}#pi^{+})\"",120,3500,4100);
   frame_d32e610__2->SetBinContent(1,151.2);
   frame_d32e610__2->SetMinimum(0.1);
   frame_d32e610__2->SetMaximum(220);
   frame_d32e610__2->SetEntries(1);
   frame_d32e610__2->SetDirectory(0);
   frame_d32e610__2->SetStats(0);
   frame_d32e610__2->SetLineWidth(2);
   frame_d32e610__2->SetMarkerStyle(20);
   frame_d32e610__2->SetMarkerSize(0.5);
   frame_d32e610__2->GetXaxis()->SetTitle("#it{m}(#it{#Xi_{c}^{+}K^{#minus}}#it{#pi}^{+}) [MeV/#it{c}^{2}]");
   frame_d32e610__2->GetXaxis()->SetRange(21,100);
   frame_d32e610__2->GetXaxis()->SetNdivisions(505);
   frame_d32e610__2->GetXaxis()->SetLabelFont(132);
   frame_d32e610__2->GetXaxis()->SetLabelOffset(0.01);
   frame_d32e610__2->GetXaxis()->SetLabelSize(0.06);
   frame_d32e610__2->GetXaxis()->SetTitleSize(0.072);
   frame_d32e610__2->GetXaxis()->SetTitleOffset(0.95);
   frame_d32e610__2->GetXaxis()->SetTitleFont(132);
   frame_d32e610__2->GetYaxis()->SetTitle("Candidates / (5 MeV/#it{c}^{2})");
   frame_d32e610__2->GetYaxis()->SetNdivisions(307);
   frame_d32e610__2->GetYaxis()->SetLabelFont(132);
   frame_d32e610__2->GetYaxis()->SetLabelOffset(0.01);
   frame_d32e610__2->GetYaxis()->SetLabelSize(0.06);
   frame_d32e610__2->GetYaxis()->SetTitleSize(0.072);
   frame_d32e610__2->GetYaxis()->SetTitleOffset(0.9);
   frame_d32e610__2->GetYaxis()->SetTitleFont(132);
   frame_d32e610__2->GetZaxis()->SetLabelFont(132);
   frame_d32e610__2->GetZaxis()->SetLabelSize(0.06);
   frame_d32e610__2->GetZaxis()->SetTitleSize(0.072);
   frame_d32e610__2->GetZaxis()->SetTitleOffset(1.2);
   frame_d32e610__2->GetZaxis()->SetTitleFont(132);
   frame_d32e610__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6555184,0.7085561,0.8963211,0.9064171,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("myTot","Total","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mySig","Signal","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(3);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("myBkg","Background","F");
   entry->SetFillColor(1);
   entry->SetFillStyle(3254);

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   MyCan2->Modified();
   MyCan2->cd();
   MyCan2->SetSelected(MyCan2);
}


==> Figs/Fig3.C <==
void Fig3()
{
//=========Macro generated from canvas: can1/
//=========  (Sun May 16 20:59:26 2021) by ROOT version 6.12/06
   TCanvas *can1 = new TCanvas("can1", "",2573,233,600,400);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->Range(3530.463,-6.012658,4025.027,0.3164557);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetLogy();
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.14);
   can1->SetRightMargin(0.05);
   can1->SetTopMargin(0.05);
   can1->SetBottomMargin(0.16);
   can1->SetFrameLineWidth(2);
   can1->SetFrameBorderMode(0);
   can1->SetFrameLineWidth(2);
   can1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t _fx1[201] = {
   3600,
   3602,
   3604,
   3606,
   3608,
   3610,
   3612,
   3614,
   3616,
   3618,
   3620,
   3622,
   3624,
   3626,
   3628,
   3630,
   3632,
   3634,
   3636,
   3638,
   3640,
   3642,
   3644,
   3646,
   3648,
   3650,
   3652,
   3654,
   3656,
   3658,
   3660,
   3662,
   3664,
   3666,
   3668,
   3670,
   3672,
   3674,
   3676,
   3678,
   3680,
   3682,
   3684,
   3686,
   3688,
   3690,
   3692,
   3694,
   3696,
   3698,
   3700,
   3702,
   3704,
   3706,
   3708,
   3710,
   3712,
   3714,
   3716,
   3718,
   3720,
   3722,
   3724,
   3726,
   3728,
   3730,
   3732,
   3734,
   3736,
   3738,
   3740,
   3742,
   3744,
   3746,
   3748,
   3750,
   3752,
   3754,
   3756,
   3758,
   3760,
   3762,
   3764,
   3766,
   3768,
   3770,
   3772,
   3774,
   3776,
   3778,
   3780,
   3782,
   3784,
   3786,
   3788,
   3790,
   3792,
   3794,
   3796,
   3798,
   3800,
   3802,
   3804,
   3806,
   3808,
   3810,
   3812,
   3814,
   3816,
   3818,
   3820,
   3822,
   3824,
   3826,
   3828,
   3830,
   3832,
   3834,
   3836,
   3838,
   3840,
   3842,
   3844,
   3846,
   3848,
   3850,
   3852,
   3854,
   3856,
   3858,
   3860,
   3862,
   3864,
   3866,
   3868,
   3870,
   3872,
   3874,
   3876,
   3878,
   3880,
   3882,
   3884,
   3886,
   3888,
   3890,
   3892,
   3894,
   3896,
   3898,
   3900,
   3902,
   3904,
   3906,
   3908,
   3910,
   3912,
   3914,
   3916,
   3918,
   3920,
   3922,
   3924,
   3926,
   3928,
   3930,
   3932,
   3934,
   3936,
   3938,
   3940,
   3942,
   3944,
   3946,
   3948,
   3950,
   3952,
   3954,
   3956,
   3958,
   3960,
   3962,
   3964,
   3966,
   3968,
   3970,
   3972,
   3974,
   3976,
   3978,
   3980,
   3982,
   3984,
   3986,
   3988,
   3990,
   3992,
   3994,
   3996,
   3998,
   4000};
   Double_t _fy1[201] = {
   0.427033,
   0.49991,
   0.499972,
   0.499967,
   0.499861,
   0.405529,
   0.225784,
   0.111498,
   0.0634447,
   0.0520208,
   0.0664136,
   0.11546,
   0.211806,
   0.338784,
   0.435691,
   0.458452,
   0.404365,
   0.296093,
   0.18653,
   0.124915,
   0.120639,
   0.177288,
   0.296662,
   0.416784,
   0.443769,
   0.359495,
   0.232819,
   0.147928,
   0.120152,
   0.135192,
   0.181958,
   0.246572,
   0.322347,
   0.425246,
   0.499969,
   0.499974,
   0.499975,
   0.499975,
   0.499975,
   0.499975,
   0.499975,
   0.499975,
   0.499975,
   0.499975,
   0.499975,
   0.499974,
   0.499975,
   0.499975,
   0.499975,
   0.499975,
   0.499975,
   0.499975,
   0.499975,
   0.499974,
   0.499965,
   0.478668,
   0.301365,
   0.210086,
   0.15858,
   0.108773,
   0.0600558,
   0.0311831,
   0.0239614,
   0.0403352,
   0.122329,
   0.346371,
   0.499961,
   0.499973,
   0.499963,
   0.4585,
   0.2895,
   0.192116,
   0.174889,
   0.241139,
   0.41802,
   0.499969,
   0.499975,
   0.499975,
   0.499975,
   0.499975,
   0.499975,
   0.499975,
   0.499974,
   0.499972,
   0.499956,
   0.499701,
   0.499589,
   0.499969,
   0.499961,
   0.499972,
   0.499975,
   0.499974,
   0.499973,
   0.499975,
   0.499975,
   0.499973,
   0.499976,
   0.499972,
   0.499973,
   0.499972,
   0.499975,
   0.499975,
   0.499975,
   0.499974,
   0.499975,
   0.499975,
   0.499898,
   0.499911,
   0.499964,
   0.49997,
   0.499974,
   0.499975,
   0.499975,
   0.499972,
   0.499964,
   0.441381,
   0.281649,
   0.189006,
   0.153599,
   0.160827,
   0.210485,
   0.300034,
   0.388399,
   0.40928,
   0.346989,
   0.25805,
   0.198949,
   0.174288,
   0.162171,
   0.145758,
   0.12882,
   0.122491,
   0.122096,
   0.106062,
   0.0628164,
   0.0216188,
   0.00501939,
   0.00135695,
   0.000778745,
   0.00124627,
   0.00428494,
   0.0191753,
   0.0746775,
   0.205697,
   0.392839,
   0.499882,
   0.499976,
   0.499978,
   0.499971,
   0.499973,
   0.499734,
   0.499633,
   0.499949,
   0.499977,
   0.499976,
   0.499976,
   0.499975,
   0.499969,
   0.445088,
   0.303395,
   0.292086,
   0.391338,
   0.499723,
   0.499937,
   0.499975,
   0.499957,
   0.499953,
   0.499869,
   0.499932,
   0.499974,
   0.499975,
   0.499975,
   0.499975,
   0.499975,
   0.499974,
   0.499975,
   0.499974,
   0.499974,
   0.499975,
   0.499974,
   0.499975,
   0.499975,
   0.499975,
   0.499975,
   0.499975,
   0.499629,
   0.214942,
   0.0593031,
   0.0205466,
   0.0162474,
   0.0294586,
   0.0726853,
   0.148287,
   0.216554,
   0.253609,
   0.291687,
   0.366,
   0.464446,
   0.499487,
   0.492045,
   0.406695};
   TGraph *graph = new TGraph(201,_fx1,_fy1);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(8);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",201,3560,4040);
   Graph_Graph1->SetMinimum(0.0007008705);
   Graph_Graph1->SetMaximum(0.5498979);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(0.5);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1);
   
   multigraph->Add(graph,"");
   multigraph->Draw("AL");
   multigraph->GetXaxis()->SetTitle("#it{m}(#it{#Xi_{c}^{+}K^{#minus}}#it{#pi}^{+}) [MeV/#it{c}^{2}]");
   multigraph->GetXaxis()->SetRange(10,192);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("Local #it{p}-value");
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   TLine *line = new TLine(3600,0.158655,4000,0.158655);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(3600,0.0227501,4000,0.0227501);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(3600,0.0013499,4000,0.0013499);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineWidth(2);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.9560872,0.7655085,0.9851678,0.8831525,"blNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextColor(2);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("1#sigma");
   pt->Draw();
   
   pt = new TPaveText(0.9560872,0.6385085,0.9851678,0.7561525,"blNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextColor(2);
   pt->SetTextFont(132);
   pt_LaTex = pt->AddText("2#sigma");
   pt->Draw();
   
   pt = new TPaveText(0.9560872,0.4425085,0.9851678,0.5601525,"blNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextColor(2);
   pt->SetTextFont(132);
   pt_LaTex = pt->AddText("3#sigma");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.56,0.17,0.81,0.36,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   leg->Draw();
   TLatex *   tex = new TLatex(0.19,0.325,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.255,"5.4 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.065);
   tex->SetLineWidth(2);
   tex->Draw();
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> Figs/Fig4.C <==
{
//=========Macro generated from canvas: MyCan2/
//=========  (Sun May 16 20:41:22 2021) by ROOT version5.34/20
   TCanvas *MyCan2 = new TCanvas("MyCan2", "",2523,393,600,402);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   MyCan2->Range(3530.864,-44.43671,4024.691,233.9177);
   MyCan2->SetFillColor(0);
   MyCan2->SetBorderMode(0);
   MyCan2->SetBorderSize(2);
   MyCan2->SetTickx(1);
   MyCan2->SetTicky(1);
   MyCan2->SetLeftMargin(0.14);
   MyCan2->SetRightMargin(0.05);
   MyCan2->SetTopMargin(0.05);
   MyCan2->SetBottomMargin(0.16);
   MyCan2->SetFrameLineWidth(2);
   MyCan2->SetFrameBorderMode(0);
   MyCan2->SetFrameLineWidth(2);
   MyCan2->SetFrameBorderMode(0);
   
   TH1D *frame_27e2000__1 = new TH1D("frame_27e2000__1","A RooPlot of \"m(#Xi_{c}^{+}K^{-}#pi^{+})\"",120,3500,4100);
   frame_27e2000__1->SetBinContent(1,119.3443);
   frame_27e2000__1->SetMinimum(0.1);
   frame_27e2000__1->SetMaximum(220);
   frame_27e2000__1->SetEntries(1);
   frame_27e2000__1->SetDirectory(0);
   frame_27e2000__1->SetStats(0);
   frame_27e2000__1->SetLineWidth(2);
   frame_27e2000__1->SetMarkerStyle(20);
   frame_27e2000__1->SetMarkerSize(0.5);
   frame_27e2000__1->GetXaxis()->SetTitle("#it{m}(#it{#Xi_{c}^{+}K^{#minus}}#it{#pi}^{+}) [MeV/#it{c}^{2}]");
   frame_27e2000__1->GetXaxis()->SetRange(21,100);
   frame_27e2000__1->GetXaxis()->SetNdivisions(505);
   frame_27e2000__1->GetXaxis()->SetLabelFont(132);
   frame_27e2000__1->GetXaxis()->SetLabelOffset(0.01);
   frame_27e2000__1->GetXaxis()->SetLabelSize(0.06);
   frame_27e2000__1->GetXaxis()->SetTitleSize(0.072);
   frame_27e2000__1->GetXaxis()->SetTitleOffset(0.95);
   frame_27e2000__1->GetXaxis()->SetTitleFont(132);
   frame_27e2000__1->GetYaxis()->SetTitle("Candidates / (5 MeV/#it{c}^{2})");
   frame_27e2000__1->GetYaxis()->SetNdivisions(307);
   frame_27e2000__1->GetYaxis()->SetLabelFont(132);
   frame_27e2000__1->GetYaxis()->SetLabelOffset(0.01);
   frame_27e2000__1->GetYaxis()->SetLabelSize(0.06);
   frame_27e2000__1->GetYaxis()->SetTitleSize(0.072);
   frame_27e2000__1->GetYaxis()->SetTitleOffset(0.9);
   frame_27e2000__1->GetYaxis()->SetTitleFont(132);
   frame_27e2000__1->GetZaxis()->SetLabelFont(132);
   frame_27e2000__1->GetZaxis()->SetLabelSize(0.06);
   frame_27e2000__1->GetZaxis()->SetTitleSize(0.072);
   frame_27e2000__1->GetZaxis()->SetTitleOffset(1.2);
   frame_27e2000__1->GetZaxis()->SetTitleFont(132);
   frame_27e2000__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(120);
   grae->SetName("myData");
   grae->SetTitle("Histogram of Data_plot__m");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(0.6);
   grae->SetPoint(0,3502.5,68);
   grae->SetPointError(0,2.5,2.5,8.225883,9.28666);
   grae->SetPoint(1,3507.5,91);
   grae->SetPointError(1,2.5,2.5,9.521834,10.57436);
   grae->SetPoint(2,3512.5,93);
   grae->SetPointError(2,2.5,2.5,9.626284,10.67824);
   grae->SetPoint(3,3517.5,72);
   grae->SetPointError(3,2.5,2.5,8.465529,9.524592);
   grae->SetPoint(4,3522.5,74);
   grae->SetPointError(4,2.5,2.5,8.582844,9.641101);
   grae->SetPoint(5,3527.5,83);
   grae->SetPointError(5,2.5,2.5,9.092044,10.14705);
   grae->SetPoint(6,3532.5,83);
   grae->SetPointError(6,2.5,2.5,9.092044,10.14705);
   grae->SetPoint(7,3537.5,70);
   grae->SetPointError(7,2.5,2.5,8.346566,9.406468);
   grae->SetPoint(8,3542.5,63);
   grae->SetPointError(8,2.5,2.5,7.916129,8.979274);
   grae->SetPoint(9,3547.5,80);
   grae->SetPointError(9,2.5,2.5,8.925539,9.981567);
   grae->SetPoint(10,3552.5,75);
   grae->SetPointError(10,2.5,2.5,8.640903,9.698771);
   grae->SetPoint(11,3557.5,77);
   grae->SetPointError(11,2.5,2.5,8.755868,9.812979);
   grae->SetPoint(12,3562.5,78);
   grae->SetPointError(12,2.5,2.5,8.812788,9.869531);
   grae->SetPoint(13,3567.5,77);
   grae->SetPointError(13,2.5,2.5,8.755868,9.812979);
   grae->SetPoint(14,3572.5,83);
   grae->SetPointError(14,2.5,2.5,9.092044,10.14705);
   grae->SetPoint(15,3577.5,69);
   grae->SetPointError(15,2.5,2.5,8.286444,9.346779);
   grae->SetPoint(16,3582.5,91);
   grae->SetPointError(16,2.5,2.5,9.521834,10.57436);
   grae->SetPoint(17,3587.5,65);
   grae->SetPointError(17,2.5,2.5,8.041463,9.103628);
   grae->SetPoint(18,3592.5,70);
   grae->SetPointError(18,2.5,2.5,8.346566,9.406468);
   grae->SetPoint(19,3597.5,84);
   grae->SetPointError(19,2.5,2.5,9.146873,10.20155);
   grae->SetPoint(20,3602.5,88);
   grae->SetPointError(20,2.5,2.5,9.362975,10.41639);
   grae->SetPoint(21,3607.5,77);
   grae->SetPointError(21,2.5,2.5,8.755868,9.812979);
   grae->SetPoint(22,3612.5,80);
   grae->SetPointError(22,2.5,2.5,8.925539,9.981567);
   grae->SetPoint(23,3617.5,85);
   grae->SetPointError(23,2.5,2.5,9.201374,10.25573);
   grae->SetPoint(24,3622.5,87);
   grae->SetPointError(24,2.5,2.5,9.30942,10.36314);
   grae->SetPoint(25,3627.5,74);
   grae->SetPointError(25,2.5,2.5,8.582844,9.641101);
   grae->SetPoint(26,3632.5,88);
   grae->SetPointError(26,2.5,2.5,9.362975,10.41639);
   grae->SetPoint(27,3637.5,82);
   grae->SetPointError(27,2.5,2.5,9.036884,10.09222);
   grae->SetPoint(28,3642.5,79);
   grae->SetPointError(28,2.5,2.5,8.869343,9.925725);
   grae->SetPoint(29,3647.5,78);
   grae->SetPointError(29,2.5,2.5,8.812788,9.869531);
   grae->SetPoint(30,3652.5,92);
   grae->SetPointError(30,2.5,2.5,9.574201,10.62644);
   grae->SetPoint(31,3657.5,81);
   grae->SetPointError(31,2.5,2.5,8.981384,10.03706);
   grae->SetPoint(32,3662.5,83);
   grae->SetPointError(32,2.5,2.5,9.092044,10.14705);
   grae->SetPoint(33,3667.5,74);
   grae->SetPointError(33,2.5,2.5,8.582844,9.641101);
   grae->SetPoint(34,3672.5,82);
   grae->SetPointError(34,2.5,2.5,9.036884,10.09222);
   grae->SetPoint(35,3677.5,66);
   grae->SetPointError(35,2.5,2.5,8.103403,9.165094);
   grae->SetPoint(36,3682.5,78);
   grae->SetPointError(36,2.5,2.5,8.812788,9.869531);
   grae->SetPoint(37,3687.5,78);
   grae->SetPointError(37,2.5,2.5,8.812788,9.869531);
   grae->SetPoint(38,3692.5,84);
   grae->SetPointError(38,2.5,2.5,9.146873,10.20155);
   grae->SetPoint(39,3697.5,68);
   grae->SetPointError(39,2.5,2.5,8.225883,9.28666);
   grae->SetPoint(40,3702.5,100);
   grae->SetPointError(40,2.5,2.5,9.983255,11.03336);
   grae->SetPoint(41,3707.5,77);
   grae->SetPointError(41,2.5,2.5,8.755868,9.812979);
   grae->SetPoint(42,3712.5,88);
   grae->SetPointError(42,2.5,2.5,9.362975,10.41639);
   grae->SetPoint(43,3717.5,58);
   grae->SetPointError(43,2.5,2.5,7.593751,8.659564);
   grae->SetPoint(44,3722.5,85);
   grae->SetPointError(44,2.5,2.5,9.201374,10.25573);
   grae->SetPoint(45,3727.5,96);
   grae->SetPointError(45,2.5,2.5,9.780867,10.83201);
   grae->SetPoint(46,3732.5,67);
   grae->SetPointError(46,2.5,2.5,8.164873,9.226102);
   grae->SetPoint(47,3737.5,81);
   grae->SetPointError(47,2.5,2.5,8.981384,10.03706);
   grae->SetPoint(48,3742.5,88);
   grae->SetPointError(48,2.5,2.5,9.362975,10.41639);
   grae->SetPoint(49,3747.5,87);
   grae->SetPointError(49,2.5,2.5,9.30942,10.36314);
   grae->SetPoint(50,3752.5,86);
   grae->SetPointError(50,2.5,2.5,9.255555,10.30959);
   grae->SetPoint(51,3757.5,92);
   grae->SetPointError(51,2.5,2.5,9.574201,10.62644);
   grae->SetPoint(52,3762.5,81);
   grae->SetPointError(52,2.5,2.5,8.981384,10.03706);
   grae->SetPoint(53,3767.5,77);
   grae->SetPointError(53,2.5,2.5,8.755868,9.812979);
   grae->SetPoint(54,3772.5,83);
   grae->SetPointError(54,2.5,2.5,9.092044,10.14705);
   grae->SetPoint(55,3777.5,65);
   grae->SetPointError(55,2.5,2.5,8.041463,9.103628);
   grae->SetPoint(56,3782.5,83);
   grae->SetPointError(56,2.5,2.5,9.092044,10.14705);
   grae->SetPoint(57,3787.5,81);
   grae->SetPointError(57,2.5,2.5,8.981384,10.03706);
   grae->SetPoint(58,3792.5,75);
   grae->SetPointError(58,2.5,2.5,8.640903,9.698771);
   grae->SetPoint(59,3797.5,96);
   grae->SetPointError(59,2.5,2.5,9.780867,10.83201);
   grae->SetPoint(60,3802.5,71);
   grae->SetPointError(60,2.5,2.5,8.406258,9.465736);
   grae->SetPoint(61,3807.5,80);
   grae->SetPointError(61,2.5,2.5,8.925539,9.981567);
   grae->SetPoint(62,3812.5,102);
   grae->SetPointError(62,2.5,2.5,9.611874,10.61187);
   grae->SetPoint(63,3817.5,82);
   grae->SetPointError(63,2.5,2.5,9.036884,10.09222);
   grae->SetPoint(64,3822.5,70);
   grae->SetPointError(64,2.5,2.5,8.346566,9.406468);
   grae->SetPoint(65,3827.5,84);
   grae->SetPointError(65,2.5,2.5,9.146873,10.20155);
   grae->SetPoint(66,3832.5,73);
   grae->SetPointError(66,2.5,2.5,8.524388,9.583044);
   grae->SetPoint(67,3837.5,78);
   grae->SetPointError(67,2.5,2.5,8.812788,9.869531);
   grae->SetPoint(68,3842.5,94);
   grae->SetPointError(68,2.5,2.5,9.678086,10.72977);
   grae->SetPoint(69,3847.5,63);
   grae->SetPointError(69,2.5,2.5,7.916129,8.979274);
   grae->SetPoint(70,3852.5,94);
   grae->SetPointError(70,2.5,2.5,9.678086,10.72977);
   grae->SetPoint(71,3857.5,72);
   grae->SetPointError(71,2.5,2.5,8.465529,9.524592);
   grae->SetPoint(72,3862.5,75);
   grae->SetPointError(72,2.5,2.5,8.640903,9.698771);
   grae->SetPoint(73,3867.5,74);
   grae->SetPointError(73,2.5,2.5,8.582844,9.641101);
   grae->SetPoint(74,3872.5,103);
   grae->SetPointError(74,2.5,2.5,9.661201,10.6612);
   grae->SetPoint(75,3877.5,66);
   grae->SetPointError(75,2.5,2.5,8.103403,9.165094);
   grae->SetPoint(76,3882.5,99);
   grae->SetPointError(76,2.5,2.5,9.933044,10.9834);
   grae->SetPoint(77,3887.5,88);
   grae->SetPointError(77,2.5,2.5,9.362975,10.41639);
   grae->SetPoint(78,3892.5,61);
   grae->SetPointError(78,2.5,2.5,7.788779,8.852952);
   grae->SetPoint(79,3897.5,80);
   grae->SetPointError(79,2.5,2.5,8.925539,9.981567);
   grae->SetPoint(80,3902.5,71);
   grae->SetPointError(80,2.5,2.5,8.406258,9.465736);
   grae->SetPoint(81,3907.5,90);
   grae->SetPointError(81,2.5,2.5,9.469177,10.522);
   grae->SetPoint(82,3912.5,77);
   grae->SetPointError(82,2.5,2.5,8.755868,9.812979);
   grae->SetPoint(83,3917.5,94);
   grae->SetPointError(83,2.5,2.5,9.678086,10.72977);
   grae->SetPoint(84,3922.5,69);
   grae->SetPointError(84,2.5,2.5,8.286444,9.346779);
   grae->SetPoint(85,3927.5,70);
   grae->SetPointError(85,2.5,2.5,8.346566,9.406468);
   grae->SetPoint(86,3932.5,62);
   grae->SetPointError(86,2.5,2.5,7.852713,8.916365);
   grae->SetPoint(87,3937.5,70);
   grae->SetPointError(87,2.5,2.5,8.346566,9.406468);
   grae->SetPoint(88,3942.5,64);
   grae->SetPointError(88,2.5,2.5,7.979042,9.041691);
   grae->SetPoint(89,3947.5,81);
   grae->SetPointError(89,2.5,2.5,8.981384,10.03706);
   grae->SetPoint(90,3952.5,74);
   grae->SetPointError(90,2.5,2.5,8.582844,9.641101);
   grae->SetPoint(91,3957.5,69);
   grae->SetPointError(91,2.5,2.5,8.286444,9.346779);
   grae->SetPoint(92,3962.5,82);
   grae->SetPointError(92,2.5,2.5,9.036884,10.09222);
   grae->SetPoint(93,3967.5,73);
   grae->SetPointError(93,2.5,2.5,8.524388,9.583044);
   grae->SetPoint(94,3972.5,62);
   grae->SetPointError(94,2.5,2.5,7.852713,8.916365);
   grae->SetPoint(95,3977.5,86);
   grae->SetPointError(95,2.5,2.5,9.255555,10.30959);
   grae->SetPoint(96,3982.5,97);
   grae->SetPointError(96,2.5,2.5,9.831854,10.88273);
   grae->SetPoint(97,3987.5,86);
   grae->SetPointError(97,2.5,2.5,9.255555,10.30959);
   grae->SetPoint(98,3992.5,76);
   grae->SetPointError(98,2.5,2.5,8.698576,9.756061);
   grae->SetPoint(99,3997.5,77);
   grae->SetPointError(99,2.5,2.5,8.755868,9.812979);
   grae->SetPoint(100,4002.5,90);
   grae->SetPointError(100,2.5,2.5,9.469177,10.522);
   grae->SetPoint(101,4007.5,82);
   grae->SetPointError(101,2.5,2.5,9.036884,10.09222);
   grae->SetPoint(102,4012.5,76);
   grae->SetPointError(102,2.5,2.5,8.698576,9.756061);
   grae->SetPoint(103,4017.5,71);
   grae->SetPointError(103,2.5,2.5,8.406258,9.465736);
   grae->SetPoint(104,4022.5,89);
   grae->SetPointError(104,2.5,2.5,9.416226,10.46934);
   grae->SetPoint(105,4027.5,96);
   grae->SetPointError(105,2.5,2.5,9.780867,10.83201);
   grae->SetPoint(106,4032.5,61);
   grae->SetPointError(106,2.5,2.5,7.788779,8.852952);
   grae->SetPoint(107,4037.5,86);
   grae->SetPointError(107,2.5,2.5,9.255555,10.30959);
   grae->SetPoint(108,4042.5,92);
   grae->SetPointError(108,2.5,2.5,9.574201,10.62644);
   grae->SetPoint(109,4047.5,84);
   grae->SetPointError(109,2.5,2.5,9.146873,10.20155);
   grae->SetPoint(110,4052.5,82);
   grae->SetPointError(110,2.5,2.5,9.036884,10.09222);
   grae->SetPoint(111,4057.5,89);
   grae->SetPointError(111,2.5,2.5,9.416226,10.46934);
   grae->SetPoint(112,4062.5,85);
   grae->SetPointError(112,2.5,2.5,9.201374,10.25573);
   grae->SetPoint(113,4067.5,80);
   grae->SetPointError(113,2.5,2.5,8.925539,9.981567);
   grae->SetPoint(114,4072.5,96);
   grae->SetPointError(114,2.5,2.5,9.780867,10.83201);
   grae->SetPoint(115,4077.5,84);
   grae->SetPointError(115,2.5,2.5,9.146873,10.20155);
   grae->SetPoint(116,4082.5,76);
   grae->SetPointError(116,2.5,2.5,8.698576,9.756061);
   grae->SetPoint(117,4087.5,86);
   grae->SetPointError(117,2.5,2.5,9.255555,10.30959);
   grae->SetPoint(118,4092.5,81);
   grae->SetPointError(118,2.5,2.5,8.981384,10.03706);
   grae->SetPoint(119,4097.5,74);
   grae->SetPointError(119,2.5,2.5,8.582844,9.641101);
   
   TH1F *Graph_myData1 = new TH1F("Graph_myData1","Histogram of Data_plot__m",120,3440,4160);
   Graph_myData1->SetMinimum(44.08075);
   Graph_myData1->SetMaximum(119.9867);
   Graph_myData1->SetDirectory(0);
   Graph_myData1->SetStats(0);
   Graph_myData1->SetLineWidth(2);
   Graph_myData1->SetMarkerStyle(20);
   Graph_myData1->SetMarkerSize(0.5);
   Graph_myData1->GetXaxis()->SetNdivisions(505);
   Graph_myData1->GetXaxis()->SetLabelFont(132);
   Graph_myData1->GetXaxis()->SetLabelOffset(0.01);
   Graph_myData1->GetXaxis()->SetLabelSize(0.06);
   Graph_myData1->GetXaxis()->SetTitleSize(0.072);
   Graph_myData1->GetXaxis()->SetTitleOffset(0.95);
   Graph_myData1->GetXaxis()->SetTitleFont(132);
   Graph_myData1->GetYaxis()->SetLabelFont(132);
   Graph_myData1->GetYaxis()->SetLabelOffset(0.01);
   Graph_myData1->GetYaxis()->SetLabelSize(0.06);
   Graph_myData1->GetYaxis()->SetTitleSize(0.072);
   Graph_myData1->GetYaxis()->SetTitleOffset(0.95);
   Graph_myData1->GetYaxis()->SetTitleFont(132);
   Graph_myData1->GetZaxis()->SetLabelFont(132);
   Graph_myData1->GetZaxis()->SetLabelSize(0.06);
   Graph_myData1->GetZaxis()->SetTitleSize(0.072);
   Graph_myData1->GetZaxis()->SetTitleOffset(1.2);
   Graph_myData1->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_myData1);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(126);
   graph->SetName("myBkg");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);
   graph->SetFillStyle(3254);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#666666");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   graph->SetPoint(0,3495,0);
   graph->SetPoint(1,3495,78.91587623);
   graph->SetPoint(2,3500,78.91587623);
   graph->SetPoint(3,3505,78.92642296);
   graph->SetPoint(4,3510,78.93713106);
   graph->SetPoint(5,3515,78.94800053);
   graph->SetPoint(6,3520,78.95903137);
   graph->SetPoint(7,3525,78.97022358);
   graph->SetPoint(8,3530,78.98157716);
   graph->SetPoint(9,3535,78.99309211);
   graph->SetPoint(10,3540,79.00476844);
   graph->SetPoint(11,3545,79.01660614);
   graph->SetPoint(12,3550,79.02860521);
   graph->SetPoint(13,3555,79.04076565);
   graph->SetPoint(14,3560,79.05308746);
   graph->SetPoint(15,3565,79.06557064);
   graph->SetPoint(16,3570,79.0782152);
   graph->SetPoint(17,3575,79.09102113);
   graph->SetPoint(18,3580,79.10398842);
   graph->SetPoint(19,3585,79.11711709);
   graph->SetPoint(20,3590,79.13040714);
   graph->SetPoint(21,3595,79.14385855);
   graph->SetPoint(22,3600,79.15747133);
   graph->SetPoint(23,3605,79.17124549);
   graph->SetPoint(24,3610,79.18518102);
   graph->SetPoint(25,3615,79.19927792);
   graph->SetPoint(26,3620,79.21353619);
   graph->SetPoint(27,3625,79.22795583);
   graph->SetPoint(28,3630,79.24253684);
   graph->SetPoint(29,3635,79.25727923);
   graph->SetPoint(30,3640,79.27218299);
   graph->SetPoint(31,3645,79.28724811);
   graph->SetPoint(32,3650,79.30247461);
   graph->SetPoint(33,3655,79.31786248);
   graph->SetPoint(34,3660,79.33341173);
   graph->SetPoint(35,3665,79.34912234);
   graph->SetPoint(36,3670,79.36499433);
   graph->SetPoint(37,3675,79.38102769);
   graph->SetPoint(38,3680,79.39722242);
   graph->SetPoint(39,3685,79.41357852);
   graph->SetPoint(40,3690,79.43009599);
   graph->SetPoint(41,3695,79.44677483);
   graph->SetPoint(42,3700,79.46361505);
   graph->SetPoint(43,3705,79.48061663);
   graph->SetPoint(44,3710,79.49777959);
   graph->SetPoint(45,3715,79.51510392);
   graph->SetPoint(46,3720,79.53258962);
   graph->SetPoint(47,3725,79.5502367);
   graph->SetPoint(48,3730,79.56804514);
   graph->SetPoint(49,3735,79.58601496);
   graph->SetPoint(50,3740,79.60414614);
   graph->SetPoint(51,3745,79.6224387);
   graph->SetPoint(52,3750,79.64089263);
   graph->SetPoint(53,3755,79.65950794);
   graph->SetPoint(54,3760,79.67828461);
   graph->SetPoint(55,3765,79.69722266);
   graph->SetPoint(56,3770,79.71632207);
   graph->SetPoint(57,3775,79.73558286);
   graph->SetPoint(58,3780,79.75500502);
   graph->SetPoint(59,3785,79.77458855);
   graph->SetPoint(60,3790,79.79433345);
   graph->SetPoint(61,3795,79.81423973);
   graph->SetPoint(62,3800,79.83430737);
   graph->SetPoint(63,3805,79.85453639);
   graph->SetPoint(64,3810,79.87492678);
   graph->SetPoint(65,3815,79.89547854);
   graph->SetPoint(66,3820,79.91619167);
   graph->SetPoint(67,3825,79.93706618);
   graph->SetPoint(68,3830,79.95810205);
   graph->SetPoint(69,3835,79.9792993);
   graph->SetPoint(70,3840,80.00065792);
   graph->SetPoint(71,3845,80.02217791);
   graph->SetPoint(72,3850,80.04385927);
   graph->SetPoint(73,3855,80.065702);
   graph->SetPoint(74,3860,80.08770611);
   graph->SetPoint(75,3865,80.10987158);
   graph->SetPoint(76,3870,80.13219843);
   graph->SetPoint(77,3875,80.15468665);
   graph->SetPoint(78,3880,80.17733624);
   graph->SetPoint(79,3885,80.2001472);
   graph->SetPoint(80,3890,80.22311954);
   graph->SetPoint(81,3895,80.24625324);
   graph->SetPoint(82,3900,80.26954832);
   graph->SetPoint(83,3905,80.29300477);
   graph->SetPoint(84,3910,80.31662259);
   graph->SetPoint(85,3915,80.34040178);
   graph->SetPoint(86,3920,80.36434234);
   graph->SetPoint(87,3925,80.38844427);
   graph->SetPoint(88,3930,80.41270758);
   graph->SetPoint(89,3935,80.43713226);
   graph->SetPoint(90,3940,80.46171831);
   graph->SetPoint(91,3945,80.48646573);
   graph->SetPoint(92,3950,80.51137452);
   graph->SetPoint(93,3955,80.53644468);
   graph->SetPoint(94,3960,80.56167622);
   graph->SetPoint(95,3965,80.58706912);
   graph->SetPoint(96,3970,80.6126234);
   graph->SetPoint(97,3975,80.63833905);
   graph->SetPoint(98,3980,80.66421607);
   graph->SetPoint(99,3985,80.69025447);
   graph->SetPoint(100,3990,80.71645423);
   graph->SetPoint(101,3995,80.74281537);
   graph->SetPoint(102,4000,80.76933787);
   graph->SetPoint(103,4005,80.79602175);
   graph->SetPoint(104,4010,80.822867);
   graph->SetPoint(105,4015,80.84987363);
   graph->SetPoint(106,4020,80.87704162);
   graph->SetPoint(107,4025,80.90437098);
   graph->SetPoint(108,4030,80.93186172);
   graph->SetPoint(109,4035,80.95951383);
   graph->SetPoint(110,4040,80.98732731);
   graph->SetPoint(111,4045,81.01530216);
   graph->SetPoint(112,4050,81.04343838);
   graph->SetPoint(113,4055,81.07173598);
   graph->SetPoint(114,4060,81.10019494);
   graph->SetPoint(115,4065,81.12881528);
   graph->SetPoint(116,4070,81.15759699);
   graph->SetPoint(117,4075,81.18654007);
   graph->SetPoint(118,4080,81.21564452);
   graph->SetPoint(119,4085,81.24491035);
   graph->SetPoint(120,4090,81.27433754);
   graph->SetPoint(121,4095,81.30392611);
   graph->SetPoint(122,4100,81.33367605);
   graph->SetPoint(123,4100,81.33367605);
   graph->SetPoint(124,4105,81.33367605);
   graph->SetPoint(125,4105,0);
   
   TH1F *Graph_myBkg1 = new TH1F("Graph_myBkg1","Projection of mass pdf",126,3434,4166);
   Graph_myBkg1->SetMinimum(0);
   Graph_myBkg1->SetMaximum(89.46704);
   Graph_myBkg1->SetDirectory(0);
   Graph_myBkg1->SetStats(0);
   Graph_myBkg1->SetLineWidth(2);
   Graph_myBkg1->SetMarkerStyle(20);
   Graph_myBkg1->SetMarkerSize(0.5);
   Graph_myBkg1->GetXaxis()->SetNdivisions(505);
   Graph_myBkg1->GetXaxis()->SetLabelFont(132);
   Graph_myBkg1->GetXaxis()->SetLabelOffset(0.01);
   Graph_myBkg1->GetXaxis()->SetLabelSize(0.06);
   Graph_myBkg1->GetXaxis()->SetTitleSize(0.072);
   Graph_myBkg1->GetXaxis()->SetTitleOffset(0.95);
   Graph_myBkg1->GetXaxis()->SetTitleFont(132);
   Graph_myBkg1->GetYaxis()->SetLabelFont(132);
   Graph_myBkg1->GetYaxis()->SetLabelOffset(0.01);
   Graph_myBkg1->GetYaxis()->SetLabelSize(0.06);
   Graph_myBkg1->GetYaxis()->SetTitleSize(0.072);
   Graph_myBkg1->GetYaxis()->SetTitleOffset(0.95);
   Graph_myBkg1->GetYaxis()->SetTitleFont(132);
   Graph_myBkg1->GetZaxis()->SetLabelFont(132);
   Graph_myBkg1->GetZaxis()->SetLabelSize(0.06);
   Graph_myBkg1->GetZaxis()->SetTitleSize(0.072);
   Graph_myBkg1->GetZaxis()->SetTitleOffset(1.2);
   Graph_myBkg1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_myBkg1);
   
   graph->Draw("fl");
   TLatex *   tex = new TLatex(0.21,0.86,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.21,0.79,"5.4 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.065);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1D *frame_27e2000__2 = new TH1D("frame_27e2000__2","A RooPlot of \"m(#Xi_{c}^{+}K^{-}#pi^{+})\"",120,3500,4100);
   frame_27e2000__2->SetBinContent(1,119.3443);
   frame_27e2000__2->SetMinimum(0.1);
   frame_27e2000__2->SetMaximum(220);
   frame_27e2000__2->SetEntries(1);
   frame_27e2000__2->SetDirectory(0);
   frame_27e2000__2->SetStats(0);
   frame_27e2000__2->SetLineWidth(2);
   frame_27e2000__2->SetMarkerStyle(20);
   frame_27e2000__2->SetMarkerSize(0.5);
   frame_27e2000__2->GetXaxis()->SetTitle("#it{m}(#it{#Xi_{c}^{+}K^{#minus}}#it{#pi}^{+}) [MeV/#it{c}^{2}]");
   frame_27e2000__2->GetXaxis()->SetRange(21,100);
   frame_27e2000__2->GetXaxis()->SetNdivisions(505);
   frame_27e2000__2->GetXaxis()->SetLabelFont(132);
   frame_27e2000__2->GetXaxis()->SetLabelOffset(0.01);
   frame_27e2000__2->GetXaxis()->SetLabelSize(0.06);
   frame_27e2000__2->GetXaxis()->SetTitleSize(0.072);
   frame_27e2000__2->GetXaxis()->SetTitleOffset(0.95);
   frame_27e2000__2->GetXaxis()->SetTitleFont(132);
   frame_27e2000__2->GetYaxis()->SetTitle("Candidates / (5 MeV/#it{c}^{2})");
   frame_27e2000__2->GetYaxis()->SetNdivisions(307);
   frame_27e2000__2->GetYaxis()->SetLabelFont(132);
   frame_27e2000__2->GetYaxis()->SetLabelOffset(0.01);
   frame_27e2000__2->GetYaxis()->SetLabelSize(0.06);
   frame_27e2000__2->GetYaxis()->SetTitleSize(0.072);
   frame_27e2000__2->GetYaxis()->SetTitleOffset(0.9);
   frame_27e2000__2->GetYaxis()->SetTitleFont(132);
   frame_27e2000__2->GetZaxis()->SetLabelFont(132);
   frame_27e2000__2->GetZaxis()->SetLabelSize(0.06);
   frame_27e2000__2->GetZaxis()->SetTitleSize(0.072);
   frame_27e2000__2->GetZaxis()->SetTitleOffset(1.2);
   frame_27e2000__2->GetZaxis()->SetTitleFont(132);
   frame_27e2000__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6493289,0.6774194,0.8892617,0.8763441,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("myBkg","Background","F");
   entry->SetFillColor(1);
   entry->SetFillStyle(3254);

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   MyCan2->Modified();
   MyCan2->cd();
   MyCan2->SetSelected(MyCan2);
}


==> Figs/Fig5.C <==
void Fig5()
{
//=========Macro generated from canvas: rf501_simultaneouspdf/rf403_simultaneouspdf
//=========  (Sun May 16 20:35:24 2021) by ROOT version6.08/06
   TCanvas *rf501_simultaneouspdf = new TCanvas("rf501_simultaneouspdf", "rf403_simultaneouspdf",1792,23,1200,402);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   rf501_simultaneouspdf->Range(0,0,1,1);
   rf501_simultaneouspdf->SetFillColor(0);
   rf501_simultaneouspdf->SetBorderMode(0);
   rf501_simultaneouspdf->SetBorderSize(2);
   rf501_simultaneouspdf->SetTickx(1);
   rf501_simultaneouspdf->SetTicky(1);
   rf501_simultaneouspdf->SetLeftMargin(0.14);
   rf501_simultaneouspdf->SetRightMargin(0.05);
   rf501_simultaneouspdf->SetTopMargin(0.05);
   rf501_simultaneouspdf->SetBottomMargin(0.16);
   rf501_simultaneouspdf->SetFrameLineWidth(2);
   rf501_simultaneouspdf->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: rf501_simultaneouspdf_1
   TPad *rf501_simultaneouspdf_1 = new TPad("rf501_simultaneouspdf_1", "rf501_simultaneouspdf_1",0.01,0.01,0.49,0.99);
   rf501_simultaneouspdf_1->Draw();
   rf501_simultaneouspdf_1->cd();
   rf501_simultaneouspdf_1->Range(3413.75,-29.17046,3788.75,153.7699);
   rf501_simultaneouspdf_1->SetFillColor(0);
   rf501_simultaneouspdf_1->SetBorderMode(0);
   rf501_simultaneouspdf_1->SetBorderSize(2);
   rf501_simultaneouspdf_1->SetTickx(1);
   rf501_simultaneouspdf_1->SetTicky(1);
   rf501_simultaneouspdf_1->SetLeftMargin(0.15);
   rf501_simultaneouspdf_1->SetRightMargin(0.05);
   rf501_simultaneouspdf_1->SetTopMargin(0.05);
   rf501_simultaneouspdf_1->SetBottomMargin(0.16);
   rf501_simultaneouspdf_1->SetFrameLineWidth(2);
   rf501_simultaneouspdf_1->SetFrameBorderMode(0);
   rf501_simultaneouspdf_1->SetFrameLineWidth(2);
   rf501_simultaneouspdf_1->SetFrameBorderMode(0);
   
   TH1D *frame_3b12cf0__1 = new TH1D("frame_3b12cf0__1","L0TOS",60,3470,3770);
   frame_3b12cf0__1->SetBinContent(1,144.6229);
   frame_3b12cf0__1->SetMinimum(0.1);
   frame_3b12cf0__1->SetMaximum(144.6229);
   frame_3b12cf0__1->SetEntries(1);
   frame_3b12cf0__1->SetDirectory(0);
   frame_3b12cf0__1->SetStats(0);
   frame_3b12cf0__1->SetLineWidth(2);
   frame_3b12cf0__1->SetMarkerStyle(20);
   frame_3b12cf0__1->SetMarkerSize(0.5);
   frame_3b12cf0__1->GetXaxis()->SetTitle("#it{m}(#it{#Lambda_{c}^{+}K^{#minus}#pi^{+}#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_3b12cf0__1->GetXaxis()->SetNdivisions(505);
   frame_3b12cf0__1->GetXaxis()->SetLabelFont(132);
   frame_3b12cf0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_3b12cf0__1->GetXaxis()->SetLabelSize(0.06);
   frame_3b12cf0__1->GetXaxis()->SetTitleSize(0.072);
   frame_3b12cf0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_3b12cf0__1->GetXaxis()->SetTitleFont(132);
   frame_3b12cf0__1->GetYaxis()->SetTitle("Candidates / (5 MeV/#it{c}^{2})");
   frame_3b12cf0__1->GetYaxis()->SetNdivisions(307);
   frame_3b12cf0__1->GetYaxis()->SetLabelFont(132);
   frame_3b12cf0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_3b12cf0__1->GetYaxis()->SetLabelSize(0.06);
   frame_3b12cf0__1->GetYaxis()->SetTitleSize(0.072);
   frame_3b12cf0__1->GetYaxis()->SetTitleOffset(0.9);
   frame_3b12cf0__1->GetYaxis()->SetTitleFont(132);
   frame_3b12cf0__1->GetZaxis()->SetLabelFont(132);
   frame_3b12cf0__1->GetZaxis()->SetLabelSize(0.06);
   frame_3b12cf0__1->GetZaxis()->SetTitleSize(0.072);
   frame_3b12cf0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_3b12cf0__1->GetZaxis()->SetTitleFont(132);
   frame_3b12cf0__1->Draw("FUNC");
   
   Double_t h_combData_Cut[sample==sample::TOS]_fx3001[60] = {
   3472.5,
   3477.5,
   3482.5,
   3487.5,
   3492.5,
   3497.5,
   3502.5,
   3507.5,
   3512.5,
   3517.5,
   3522.5,
   3527.5,
   3532.5,
   3537.5,
   3542.5,
   3547.5,
   3552.5,
   3557.5,
   3562.5,
   3567.5,
   3572.5,
   3577.5,
   3582.5,
   3587.5,
   3592.5,
   3597.5,
   3602.5,
   3607.5,
   3612.5,
   3617.5,
   3622.5,
   3627.5,
   3632.5,
   3637.5,
   3642.5,
   3647.5,
   3652.5,
   3657.5,
   3662.5,
   3667.5,
   3672.5,
   3677.5,
   3682.5,
   3687.5,
   3692.5,
   3697.5,
   3702.5,
   3707.5,
   3712.5,
   3717.5,
   3722.5,
   3727.5,
   3732.5,
   3737.5,
   3742.5,
   3747.5,
   3752.5,
   3757.5,
   3762.5,
   3767.5};
   Double_t h_combData_Cut[sample==sample::TOS]_fy3001[60] = {
   37,
   31,
   32,
   30,
   34,
   26,
   51,
   32,
   47,
   26,
   32,
   38,
   45,
   51,
   35,
   48,
   45,
   54,
   38,
   51,
   47,
   69,
   47,
   57,
   45,
   56,
   62,
   61,
   60,
   109,
   126,
   77,
   69,
   54,
   69,
   51,
   56,
   61,
   74,
   39,
   38,
   56,
   52,
   68,
   63,
   64,
   53,
   64,
   57,
   78,
   60,
   77,
   70,
   76,
   56,
   74,
   61,
   75,
   56,
   67};
   Double_t h_combData_Cut[sample==sample::TOS]_felx3001[60] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_combData_Cut[sample==sample::TOS]_fely3001[60] = {
   6.055143,
   5.537565,
   5.627135,
   5.446522,
   5.802128,
   5.066015,
   7.117933,
   5.627135,
   6.831172,
   5.066015,
   5.627135,
   6.137163,
   6.683179,
   7.117933,
   5.887675,
   6.903979,
   6.683179,
   7.32564,
   6.137163,
   7.117933,
   6.831172,
   8.286444,
   6.831172,
   7.527619,
   6.683179,
   7.4609,
   7.852713,
   7.788779,
   7.724317,
   9.952272,
   10.7361,
   8.755868,
   8.286444,
   7.32564,
   8.286444,
   7.117933,
   7.4609,
   7.788779,
   8.582844,
   6.218102,
   6.137163,
   7.4609,
   7.187836,
   8.225883,
   7.916129,
   7.979042,
   7.257065,
   7.979042,
   7.527619,
   8.812788,
   7.724317,
   8.755868,
   8.346566,
   8.698576,
   7.4609,
   8.582844,
   7.788779,
   8.640903,
   7.4609,
   8.164873};
   Double_t h_combData_Cut[sample==sample::TOS]_fehx3001[60] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_combData_Cut[sample==sample::TOS]_fehy3001[60] = {
   7.137555,
   6.627601,
   6.715753,
   6.538046,
   6.888101,
   6.164324,
   8.188122,
   6.715753,
   7.904289,
   6.164324,
   6.715753,
   7.218484,
   7.757905,
   8.188122,
   6.97241,
   7.97633,
   7.757905,
   8.39385,
   7.218484,
   8.188122,
   7.904289,
   9.346779,
   7.904289,
   8.594007,
   7.757905,
   8.527879,
   8.916365,
   8.852952,
   8.789023,
   10.95227,
   11.7361,
   9.812979,
   9.346779,
   8.39385,
   9.346779,
   8.188122,
   8.527879,
   8.852952,
   9.641101,
   7.298372,
   7.218484,
   8.527879,
   8.257346,
   9.28666,
   8.979274,
   9.041691,
   8.325916,
   9.041691,
   8.594007,
   9.869531,
   8.789023,
   9.812979,
   9.406468,
   9.756061,
   8.527879,
   9.641101,
   8.852952,
   9.698771,
   8.527879,
   9.226102};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,h_combData_Cut[sample==sample::TOS]_fx3001,h_combData_Cut[sample==sample::TOS]_fy3001,h_combData_Cut[sample==sample::TOS]_felx3001,h_combData_Cut[sample==sample::TOS]_fehx3001,h_combData_Cut[sample==sample::TOS]_fely3001,h_combData_Cut[sample==sample::TOS]_fehy3001);
   grae->SetName("h_combData_Cut[sample==sample::TOS]");
   grae->SetTitle("Histogram of combData_plot__DM");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001 = new TH1F("Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001","Histogram of combData_plot__DM",100,3440,3800);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001->SetMinimum(9.253773);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001->SetMaximum(149.4163);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001->SetDirectory(0);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001->SetStats(0);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001->SetLineWidth(2);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001->SetMarkerStyle(20);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001->SetMarkerSize(0.5);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001->GetXaxis()->SetNdivisions(505);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_combData_Cut[sample==sample::TOS]3001);
   
   grae->Draw("p");
   
   Double_t Background_fx1[66] = {
   3465,
   3465,
   3470,
   3475,
   3480,
   3485,
   3490,
   3495,
   3500,
   3505,
   3510,
   3515,
   3520,
   3525,
   3530,
   3535,
   3540,
   3545,
   3550,
   3555,
   3560,
   3565,
   3570,
   3575,
   3580,
   3585,
   3590,
   3595,
   3600,
   3605,
   3610,
   3615,
   3620,
   3625,
   3630,
   3635,
   3640,
   3645,
   3650,
   3655,
   3660,
   3665,
   3670,
   3675,
   3680,
   3685,
   3690,
   3695,
   3700,
   3705,
   3710,
   3715,
   3720,
   3725,
   3730,
   3735,
   3740,
   3745,
   3750,
   3755,
   3760,
   3765,
   3770,
   3770,
   3775,
   3775};
   Double_t Background_fy1[66] = {
   0,
   30.1169,
   30.1169,
   31.16887,
   32.20581,
   33.22772,
   34.2346,
   35.22645,
   36.20327,
   37.16506,
   38.11181,
   39.04354,
   39.96024,
   40.86191,
   41.74855,
   42.62016,
   43.47673,
   44.31828,
   45.1448,
   45.95629,
   46.75274,
   47.53417,
   48.30057,
   49.05193,
   49.78827,
   50.50958,
   51.21585,
   51.9071,
   52.58332,
   53.2445,
   53.89066,
   54.52178,
   55.13788,
   55.73894,
   56.32498,
   56.89598,
   57.45196,
   57.9929,
   58.51882,
   59.0297,
   59.52555,
   60.00638,
   60.47217,
   60.92293,
   61.35867,
   61.77937,
   62.18504,
   62.57569,
   62.9513,
   63.31188,
   63.65743,
   63.98796,
   64.30345,
   64.60391,
   64.88934,
   65.15974,
   65.41511,
   65.65545,
   65.88077,
   66.09105,
   66.2863,
   66.46652,
   66.63171,
   66.63171,
   66.63171,
   0};
   TGraph *graph = new TGraph(66,Background_fx1,Background_fy1);
   graph->SetName("Background");
   graph->SetTitle("Projection of mode2");
   graph->SetFillColor(1);
   graph->SetFillStyle(3254);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#666666");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Background1 = new TH1F("Graph_Background1","Projection of mode2",100,3434,3806);
   Graph_Background1->SetMinimum(0);
   Graph_Background1->SetMaximum(73.29488);
   Graph_Background1->SetDirectory(0);
   Graph_Background1->SetStats(0);
   Graph_Background1->SetLineWidth(2);
   Graph_Background1->SetMarkerStyle(20);
   Graph_Background1->SetMarkerSize(0.5);
   Graph_Background1->GetXaxis()->SetNdivisions(505);
   Graph_Background1->GetXaxis()->SetLabelFont(132);
   Graph_Background1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Background1->GetXaxis()->SetLabelSize(0.06);
   Graph_Background1->GetXaxis()->SetTitleSize(0.072);
   Graph_Background1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Background1->GetXaxis()->SetTitleFont(132);
   Graph_Background1->GetYaxis()->SetLabelFont(132);
   Graph_Background1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Background1->GetYaxis()->SetLabelSize(0.06);
   Graph_Background1->GetYaxis()->SetTitleSize(0.072);
   Graph_Background1->GetYaxis()->SetTitleOffset(0.95);
   Graph_Background1->GetYaxis()->SetTitleFont(132);
   Graph_Background1->GetZaxis()->SetLabelFont(132);
   Graph_Background1->GetZaxis()->SetLabelSize(0.06);
   Graph_Background1->GetZaxis()->SetTitleSize(0.072);
   Graph_Background1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Background1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Background1);
   
   graph->Draw("fl");
   
   Double_t Signal_fx2[122] = {
   3465,
   3465,
   3470,
   3475,
   3480,
   3485,
   3490,
   3495,
   3500,
   3505,
   3510,
   3515,
   3520,
   3525,
   3530,
   3535,
   3540,
   3545,
   3550,
   3555,
   3560,
   3565,
   3570,
   3575,
   3580,
   3585,
   3590,
   3595,
   3600,
   3602.5,
   3605,
   3607.5,
   3608.75,
   3609.375,
   3610,
   3610.625,
   3611.25,
   3611.875,
   3612.5,
   3613.125,
   3613.75,
   3614.375,
   3614.688,
   3615,
   3615.312,
   3615.625,
   3615.938,
   3616.25,
   3616.562,
   3616.875,
   3617.188,
   3617.5,
   3618.75,
   3619.062,
   3619.375,
   3619.688,
   3620,
   3620.312,
   3620.625,
   3620.938,
   3621.25,
   3621.562,
   3621.875,
   3622.188,
   3622.5,
   3622.812,
   3623.125,
   3623.438,
   3623.75,
   3625,
   3625.312,
   3625.625,
   3625.938,
   3626.25,
   3626.562,
   3626.875,
   3627.188,
   3627.5,
   3627.812,
   3628.125,
   3628.75,
   3629.375,
   3630,
   3630.625,
   3631.25,
   3631.875,
   3632.5,
   3633.125,
   3633.75,
   3635,
   3636.25,
   3637.5,
   3640,
   3645,
   3650,
   3655,
   3660,
   3665,
   3670,
   3675,
   3680,
   3685,
   3690,
   3695,
   3700,
   3705,
   3710,
   3715,
   3720,
   3725,
   3730,
   3735,
   3740,
   3745,
   3750,
   3755,
   3760,
   3765,
   3770,
   3770,
   3775,
   3775};
   Double_t Signal_fy2[122] = {
   0,
   0.007981629,
   0.007981629,
   0.008529043,
   0.009135929,
   0.009811314,
   0.01056602,
   0.01141311,
   0.01236845,
   0.01345151,
   0.01468637,
   0.0161031,
   0.01773963,
   0.01964444,
   0.0218802,
   0.02452917,
   0.02770104,
   0.03154472,
   0.03626663,
   0.04215962,
   0.04965065,
   0.05938231,
   0.07235886,
   0.09022287,
   0.1158157,
   0.154413,
   0.2167585,
   0.3276786,
   0.5561711,
   0.775621,
   1.161185,
   1.939944,
   2.672648,
   3.210309,
   3.933807,
   4.942081,
   6.353199,
   8.09066,
   10.1775,
   12.66564,
   15.62176,
   19.13195,
   21.12698,
   23.30063,
   25.66674,
   28.23773,
   31.02325,
   34.02852,
   37.25241,
   40.68559,
   44.30864,
   48.09054,
   63.74332,
   67.41967,
   70.82458,
   73.86464,
   76.45075,
   78.50304,
   79.95553,
   80.76021,
   80.89,
   80.34049,
   79.13025,
   77.29962,
   74.90815,
   72.03095,
   68.75417,
   65.17016,
   61.37258,
   45.73302,
   42.04512,
   38.5367,
   35.23145,
   32.14234,
   29.2734,
   26.6216,
   24.17878,
   21.93338,
   19.87195,
   17.9804,
   14.65211,
   11.84906,
   9.491438,
   7.517741,
   5.879439,
   4.535508,
   3.448663,
   2.583543,
   1.952981,
   1.210817,
   0.8122807,
   0.576554,
   0.3268239,
   0.1401922,
   0.07492051,
   0.0455453,
   0.0301379,
   0.0211772,
   0.01556238,
   0.01183992,
   0.009260508,
   0.007408408,
   0.006039043,
   0.00500148,
   0.004198786,
   0.003566578,
   0.003060834,
   0.002650695,
   0.002314046,
   0.002034729,
   0.001800735,
   0.001602995,
   0.001434572,
   0.001290084,
   0.001165316,
   0.001056923,
   0.0009622344,
   0.0008790912,
   0.0008057381,
   0.0008057381,
   0.0008057381,
   0};
   graph = new TGraph(122,Signal_fx2,Signal_fy2);
   graph->SetName("Signal");
   graph->SetTitle("Projection of mode2");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Signal2 = new TH1F("Graph_Signal2","Projection of mode2",122,3434,3806);
   Graph_Signal2->SetMinimum(0);
   Graph_Signal2->SetMaximum(88.979);
   Graph_Signal2->SetDirectory(0);
   Graph_Signal2->SetStats(0);
   Graph_Signal2->SetLineWidth(2);
   Graph_Signal2->SetMarkerStyle(20);
   Graph_Signal2->SetMarkerSize(0.5);
   Graph_Signal2->GetXaxis()->SetNdivisions(505);
   Graph_Signal2->GetXaxis()->SetLabelFont(132);
   Graph_Signal2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Signal2->GetXaxis()->SetLabelSize(0.06);
   Graph_Signal2->GetXaxis()->SetTitleSize(0.072);
   Graph_Signal2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Signal2->GetXaxis()->SetTitleFont(132);
   Graph_Signal2->GetYaxis()->SetLabelFont(132);
   Graph_Signal2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Signal2->GetYaxis()->SetLabelSize(0.06);
   Graph_Signal2->GetYaxis()->SetTitleSize(0.072);
   Graph_Signal2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Signal2->GetYaxis()->SetTitleFont(132);
   Graph_Signal2->GetZaxis()->SetLabelFont(132);
   Graph_Signal2->GetZaxis()->SetLabelSize(0.06);
   Graph_Signal2->GetZaxis()->SetTitleSize(0.072);
   Graph_Signal2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Signal2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Signal2);
   
   graph->Draw("l");
   
   Double_t Total_fx3[114] = {
   3465,
   3465,
   3470,
   3475,
   3480,
   3485,
   3490,
   3495,
   3500,
   3505,
   3510,
   3515,
   3520,
   3525,
   3530,
   3535,
   3540,
   3545,
   3550,
   3555,
   3560,
   3565,
   3570,
   3575,
   3580,
   3585,
   3590,
   3595,
   3600,
   3605,
   3607.5,
   3608.75,
   3610,
   3610.625,
   3611.25,
   3611.875,
   3612.5,
   3613.125,
   3613.75,
   3614.375,
   3615,
   3615.312,
   3615.625,
   3615.938,
   3616.25,
   3616.562,
   3616.875,
   3617.5,
   3618.75,
   3619.062,
   3619.375,
   3619.688,
   3620,
   3620.312,
   3620.625,
   3620.938,
   3621.25,
   3621.562,
   3621.875,
   3622.188,
   3622.5,
   3622.812,
   3623.125,
   3623.438,
   3623.75,
   3625,
   3625.625,
   3625.938,
   3626.25,
   3626.562,
   3626.875,
   3627.5,
   3628.125,
   3628.75,
   3629.375,
   3630,
   3630.625,
   3631.25,
   3631.875,
   3632.5,
   3633.125,
   3633.75,
   3635,
   3637.5,
   3640,
   3645,
   3650,
   3655,
   3660,
   3665,
   3670,
   3675,
   3680,
   3685,
   3690,
   3695,
   3700,
   3705,
   3710,
   3715,
   3720,
   3725,
   3730,
   3735,
   3740,
   3745,
   3750,
   3755,
   3760,
   3765,
   3770,
   3770,
   3775,
   3775};
   Double_t Total_fy3[114] = {
   0,
   30.12488,
   30.12488,
   31.1774,
   32.21494,
   33.23753,
   34.24516,
   35.23786,
   36.21563,
   37.17851,
   38.1265,
   39.05965,
   39.97798,
   40.88155,
   41.77043,
   42.64469,
   43.50444,
   44.34983,
   45.18107,
   45.99845,
   46.80239,
   47.59355,
   48.37293,
   49.14216,
   49.90409,
   50.66399,
   51.43261,
   52.23478,
   53.13949,
   54.40569,
   55.5094,
   56.40318,
   57.82446,
   58.91245,
   60.40305,
   62.21975,
   64.3856,
   66.95251,
   69.98717,
   73.57566,
   77.82241,
   80.22747,
   82.83734,
   85.6617,
   88.70573,
   91.96834,
   95.44017,
   102.9222,
   118.7286,
   122.4432,
   125.8863,
   128.9645,
   131.5886,
   133.6789,
   135.1694,
   136.0119,
   136.1796,
   135.6678,
   134.4953,
   132.7023,
   130.3484,
   127.5088,
   124.2695,
   120.7229,
   116.9627,
   101.472,
   94.34972,
   91.08142,
   88.0292,
   85.1971,
   82.58207,
   77.96722,
   74.08737,
   70.83199,
   68.10161,
   65.81642,
   63.91492,
   62.34858,
   61.07637,
   60.06102,
   59.26716,
   58.70762,
   58.1068,
   57.7524,
   57.77878,
   58.13309,
   58.59374,
   59.07524,
   59.55569,
   60.02755,
   60.48773,
   60.93477,
   61.36793,
   61.78678,
   62.19108,
   62.58069,
   62.9555,
   63.31545,
   63.66049,
   63.99061,
   64.30576,
   64.60594,
   64.89114,
   65.16135,
   65.41655,
   65.65674,
   65.88193,
   66.0921,
   66.28726,
   66.4674,
   66.63251,
   66.63251,
   66.63251,
   0};
   graph = new TGraph(114,Total_fx3,Total_fy3);
   graph->SetName("Total");
   graph->SetTitle("Projection of mode2");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Total3 = new TH1F("Graph_Total3","Projection of mode2",114,3434,3806);
   Graph_Total3->SetMinimum(0);
   Graph_Total3->SetMaximum(149.7975);
   Graph_Total3->SetDirectory(0);
   Graph_Total3->SetStats(0);
   Graph_Total3->SetLineWidth(2);
   Graph_Total3->SetMarkerStyle(20);
   Graph_Total3->SetMarkerSize(0.5);
   Graph_Total3->GetXaxis()->SetNdivisions(505);
   Graph_Total3->GetXaxis()->SetLabelFont(132);
   Graph_Total3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total3->GetXaxis()->SetLabelSize(0.06);
   Graph_Total3->GetXaxis()->SetTitleSize(0.072);
   Graph_Total3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total3->GetXaxis()->SetTitleFont(132);
   Graph_Total3->GetYaxis()->SetLabelFont(132);
   Graph_Total3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total3->GetYaxis()->SetLabelSize(0.06);
   Graph_Total3->GetYaxis()->SetTitleSize(0.072);
   Graph_Total3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total3->GetYaxis()->SetTitleFont(132);
   Graph_Total3->GetZaxis()->SetLabelFont(132);
   Graph_Total3->GetZaxis()->SetLabelSize(0.06);
   Graph_Total3->GetZaxis()->SetTitleSize(0.072);
   Graph_Total3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total3);
   
   graph->Draw("l");
   
   Double_t h_combData_Cut[sample==sample::TOS]_fx3002[60] = {
   3472.5,
   3477.5,
   3482.5,
   3487.5,
   3492.5,
   3497.5,
   3502.5,
   3507.5,
   3512.5,
   3517.5,
   3522.5,
   3527.5,
   3532.5,
   3537.5,
   3542.5,
   3547.5,
   3552.5,
   3557.5,
   3562.5,
   3567.5,
   3572.5,
   3577.5,
   3582.5,
   3587.5,
   3592.5,
   3597.5,
   3602.5,
   3607.5,
   3612.5,
   3617.5,
   3622.5,
   3627.5,
   3632.5,
   3637.5,
   3642.5,
   3647.5,
   3652.5,
   3657.5,
   3662.5,
   3667.5,
   3672.5,
   3677.5,
   3682.5,
   3687.5,
   3692.5,
   3697.5,
   3702.5,
   3707.5,
   3712.5,
   3717.5,
   3722.5,
   3727.5,
   3732.5,
   3737.5,
   3742.5,
   3747.5,
   3752.5,
   3757.5,
   3762.5,
   3767.5};
   Double_t h_combData_Cut[sample==sample::TOS]_fy3002[60] = {
   37,
   31,
   32,
   30,
   34,
   26,
   51,
   32,
   47,
   26,
   32,
   38,
   45,
   51,
   35,
   48,
   45,
   54,
   38,
   51,
   47,
   69,
   47,
   57,
   45,
   56,
   62,
   61,
   60,
   109,
   126,
   77,
   69,
   54,
   69,
   51,
   56,
   61,
   74,
   39,
   38,
   56,
   52,
   68,
   63,
   64,
   53,
   64,
   57,
   78,
   60,
   77,
   70,
   76,
   56,
   74,
   61,
   75,
   56,
   67};
   Double_t h_combData_Cut[sample==sample::TOS]_felx3002[60] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_combData_Cut[sample==sample::TOS]_fely3002[60] = {
   6.055143,
   5.537565,
   5.627135,
   5.446522,
   5.802128,
   5.066015,
   7.117933,
   5.627135,
   6.831172,
   5.066015,
   5.627135,
   6.137163,
   6.683179,
   7.117933,
   5.887675,
   6.903979,
   6.683179,
   7.32564,
   6.137163,
   7.117933,
   6.831172,
   8.286444,
   6.831172,
   7.527619,
   6.683179,
   7.4609,
   7.852713,
   7.788779,
   7.724317,
   9.952272,
   10.7361,
   8.755868,
   8.286444,
   7.32564,
   8.286444,
   7.117933,
   7.4609,
   7.788779,
   8.582844,
   6.218102,
   6.137163,
   7.4609,
   7.187836,
   8.225883,
   7.916129,
   7.979042,
   7.257065,
   7.979042,
   7.527619,
   8.812788,
   7.724317,
   8.755868,
   8.346566,
   8.698576,
   7.4609,
   8.582844,
   7.788779,
   8.640903,
   7.4609,
   8.164873};
   Double_t h_combData_Cut[sample==sample::TOS]_fehx3002[60] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_combData_Cut[sample==sample::TOS]_fehy3002[60] = {
   7.137555,
   6.627601,
   6.715753,
   6.538046,
   6.888101,
   6.164324,
   8.188122,
   6.715753,
   7.904289,
   6.164324,
   6.715753,
   7.218484,
   7.757905,
   8.188122,
   6.97241,
   7.97633,
   7.757905,
   8.39385,
   7.218484,
   8.188122,
   7.904289,
   9.346779,
   7.904289,
   8.594007,
   7.757905,
   8.527879,
   8.916365,
   8.852952,
   8.789023,
   10.95227,
   11.7361,
   9.812979,
   9.346779,
   8.39385,
   9.346779,
   8.188122,
   8.527879,
   8.852952,
   9.641101,
   7.298372,
   7.218484,
   8.527879,
   8.257346,
   9.28666,
   8.979274,
   9.041691,
   8.325916,
   9.041691,
   8.594007,
   9.869531,
   8.789023,
   9.812979,
   9.406468,
   9.756061,
   8.527879,
   9.641101,
   8.852952,
   9.698771,
   8.527879,
   9.226102};
   grae = new TGraphAsymmErrors(60,h_combData_Cut[sample==sample::TOS]_fx3002,h_combData_Cut[sample==sample::TOS]_fy3002,h_combData_Cut[sample==sample::TOS]_felx3002,h_combData_Cut[sample==sample::TOS]_fehx3002,h_combData_Cut[sample==sample::TOS]_fely3002,h_combData_Cut[sample==sample::TOS]_fehy3002);
   grae->SetName("h_combData_Cut[sample==sample::TOS]");
   grae->SetTitle("Histogram of combData_plot__DM");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002 = new TH1F("Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002","Histogram of combData_plot__DM",100,3440,3800);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002->SetMinimum(9.253773);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002->SetMaximum(149.4163);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002->SetDirectory(0);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002->SetStats(0);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002->SetLineWidth(2);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002->SetMarkerStyle(20);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002->SetMarkerSize(0.5);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002->GetXaxis()->SetNdivisions(505);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002->GetXaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002->GetXaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002->GetYaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002->GetYaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002->GetZaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTOScB3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_combData_Cut[sample==sample::TOS]3002);
   
   grae->Draw("p");
   TLatex *   tex = new TLatex(0.7,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.78,"2.1 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.065);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.195,0.85,"(a)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1D *frame_3b12cf0__2 = new TH1D("frame_3b12cf0__2","L0TOS",60,3470,3770);
   frame_3b12cf0__2->SetBinContent(1,144.6229);
   frame_3b12cf0__2->SetMinimum(0.1);
   frame_3b12cf0__2->SetMaximum(144.6229);
   frame_3b12cf0__2->SetEntries(1);
   frame_3b12cf0__2->SetDirectory(0);
   frame_3b12cf0__2->SetStats(0);
   frame_3b12cf0__2->SetLineWidth(2);
   frame_3b12cf0__2->SetMarkerStyle(20);
   frame_3b12cf0__2->SetMarkerSize(0.5);
   frame_3b12cf0__2->GetXaxis()->SetTitle("#it{m}(#it{#Lambda_{c}^{+}K^{#minus}#pi^{+}#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_3b12cf0__2->GetXaxis()->SetNdivisions(505);
   frame_3b12cf0__2->GetXaxis()->SetLabelFont(132);
   frame_3b12cf0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_3b12cf0__2->GetXaxis()->SetLabelSize(0.06);
   frame_3b12cf0__2->GetXaxis()->SetTitleSize(0.072);
   frame_3b12cf0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_3b12cf0__2->GetXaxis()->SetTitleFont(132);
   frame_3b12cf0__2->GetYaxis()->SetTitle("Candidates / (5 MeV/#it{c}^{2})");
   frame_3b12cf0__2->GetYaxis()->SetNdivisions(307);
   frame_3b12cf0__2->GetYaxis()->SetLabelFont(132);
   frame_3b12cf0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_3b12cf0__2->GetYaxis()->SetLabelSize(0.06);
   frame_3b12cf0__2->GetYaxis()->SetTitleSize(0.072);
   frame_3b12cf0__2->GetYaxis()->SetTitleOffset(0.9);
   frame_3b12cf0__2->GetYaxis()->SetTitleFont(132);
   frame_3b12cf0__2->GetZaxis()->SetLabelFont(132);
   frame_3b12cf0__2->GetZaxis()->SetLabelSize(0.06);
   frame_3b12cf0__2->GetZaxis()->SetTitleSize(0.072);
   frame_3b12cf0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_3b12cf0__2->GetZaxis()->SetTitleFont(132);
   frame_3b12cf0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.18,0.58,0.45,0.82,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Total","Total","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Signal","Signal","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Background","Background","F");
   entry->SetFillColor(1);
   entry->SetFillStyle(3254);

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   rf501_simultaneouspdf_1->Modified();
   rf501_simultaneouspdf->cd();
  
// ------------>Primitives in pad: rf501_simultaneouspdf_2
   TPad *rf501_simultaneouspdf_2 = new TPad("rf501_simultaneouspdf_2", "rf501_simultaneouspdf_2",0.51,0.01,0.99,0.99);
   rf501_simultaneouspdf_2->Draw();
   rf501_simultaneouspdf_2->cd();
   rf501_simultaneouspdf_2->Range(3413.75,-57.83077,3788.75,304.2366);
   rf501_simultaneouspdf_2->SetFillColor(0);
   rf501_simultaneouspdf_2->SetBorderMode(0);
   rf501_simultaneouspdf_2->SetBorderSize(2);
   rf501_simultaneouspdf_2->SetTickx(1);
   rf501_simultaneouspdf_2->SetTicky(1);
   rf501_simultaneouspdf_2->SetLeftMargin(0.15);
   rf501_simultaneouspdf_2->SetRightMargin(0.05);
   rf501_simultaneouspdf_2->SetTopMargin(0.05);
   rf501_simultaneouspdf_2->SetBottomMargin(0.16);
   rf501_simultaneouspdf_2->SetFrameLineWidth(2);
   rf501_simultaneouspdf_2->SetFrameBorderMode(0);
   rf501_simultaneouspdf_2->SetFrameLineWidth(2);
   rf501_simultaneouspdf_2->SetFrameBorderMode(0);
   
   TH1D *frame_3b301c0__3 = new TH1D("frame_3b301c0__3","L0TIS",60,3470,3770);
   frame_3b301c0__3->SetBinContent(1,286.1332);
   frame_3b301c0__3->SetMinimum(0.1);
   frame_3b301c0__3->SetMaximum(286.1332);
   frame_3b301c0__3->SetEntries(1);
   frame_3b301c0__3->SetDirectory(0);
   frame_3b301c0__3->SetStats(0);
   frame_3b301c0__3->SetLineWidth(2);
   frame_3b301c0__3->SetMarkerStyle(20);
   frame_3b301c0__3->SetMarkerSize(0.5);
   frame_3b301c0__3->GetXaxis()->SetTitle("#it{m}(#it{#Lambda_{c}^{+}K^{#minus}#pi^{+}#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_3b301c0__3->GetXaxis()->SetNdivisions(505);
   frame_3b301c0__3->GetXaxis()->SetLabelFont(132);
   frame_3b301c0__3->GetXaxis()->SetLabelOffset(0.01);
   frame_3b301c0__3->GetXaxis()->SetLabelSize(0.06);
   frame_3b301c0__3->GetXaxis()->SetTitleSize(0.072);
   frame_3b301c0__3->GetXaxis()->SetTitleOffset(0.95);
   frame_3b301c0__3->GetXaxis()->SetTitleFont(132);
   frame_3b301c0__3->GetYaxis()->SetTitle("Candidates / (5 MeV/#it{c}^{2})");
   frame_3b301c0__3->GetYaxis()->SetNdivisions(307);
   frame_3b301c0__3->GetYaxis()->SetLabelFont(132);
   frame_3b301c0__3->GetYaxis()->SetLabelOffset(0.01);
   frame_3b301c0__3->GetYaxis()->SetLabelSize(0.06);
   frame_3b301c0__3->GetYaxis()->SetTitleSize(0.072);
   frame_3b301c0__3->GetYaxis()->SetTitleOffset(0.9);
   frame_3b301c0__3->GetYaxis()->SetTitleFont(132);
   frame_3b301c0__3->GetZaxis()->SetLabelFont(132);
   frame_3b301c0__3->GetZaxis()->SetLabelSize(0.06);
   frame_3b301c0__3->GetZaxis()->SetTitleSize(0.072);
   frame_3b301c0__3->GetZaxis()->SetTitleOffset(1.2);
   frame_3b301c0__3->GetZaxis()->SetTitleFont(132);
   frame_3b301c0__3->Draw("FUNC");
   
   Double_t h_combData_Cut[sample==sample::TIS]_fx3003[60] = {
   3472.5,
   3477.5,
   3482.5,
   3487.5,
   3492.5,
   3497.5,
   3502.5,
   3507.5,
   3512.5,
   3517.5,
   3522.5,
   3527.5,
   3532.5,
   3537.5,
   3542.5,
   3547.5,
   3552.5,
   3557.5,
   3562.5,
   3567.5,
   3572.5,
   3577.5,
   3582.5,
   3587.5,
   3592.5,
   3597.5,
   3602.5,
   3607.5,
   3612.5,
   3617.5,
   3622.5,
   3627.5,
   3632.5,
   3637.5,
   3642.5,
   3647.5,
   3652.5,
   3657.5,
   3662.5,
   3667.5,
   3672.5,
   3677.5,
   3682.5,
   3687.5,
   3692.5,
   3697.5,
   3702.5,
   3707.5,
   3712.5,
   3717.5,
   3722.5,
   3727.5,
   3732.5,
   3737.5,
   3742.5,
   3747.5,
   3752.5,
   3757.5,
   3762.5,
   3767.5};
   Double_t h_combData_Cut[sample==sample::TIS]_fy3003[60] = {
   55,
   71,
   58,
   49,
   72,
   62,
   68,
   71,
   69,
   75,
   68,
   60,
   61,
   76,
   64,
   71,
   75,
   76,
   72,
   102,
   79,
   76,
   92,
   102,
   64,
   79,
   94,
   87,
   116,
   179,
   256,
   134,
   100,
   101,
   84,
   96,
   98,
   93,
   90,
   81,
   98,
   96,
   102,
   100,
   114,
   90,
   97,
   93,
   128,
   100,
   97,
   100,
   93,
   99,
   95,
   127,
   104,
   88,
   115,
   105};
   Double_t h_combData_Cut[sample==sample::TIS]_felx3003[60] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_combData_Cut[sample==sample::TIS]_fely3003[60] = {
   7.39358,
   8.406258,
   7.593751,
   6.976026,
   8.465529,
   7.852713,
   8.225883,
   8.406258,
   8.286444,
   8.640903,
   8.225883,
   7.724317,
   7.788779,
   8.698576,
   7.979042,
   8.406258,
   8.640903,
   8.698576,
   8.465529,
   9.611874,
   8.869343,
   8.698576,
   9.574201,
   9.611874,
   7.979042,
   8.869343,
   9.678086,
   9.30942,
   10.28193,
   12.88843,
   15.50781,
   11.08663,
   9.983255,
   9.562306,
   9.146873,
   9.780867,
   9.882579,
   9.626284,
   9.469177,
   8.981384,
   9.882579,
   9.780867,
   9.611874,
   9.983255,
   10.18878,
   9.469177,
   9.831854,
   9.626284,
   10.82475,
   9.983255,
   9.831854,
   9.983255,
   9.626284,
   9.933044,
   9.729612,
   10.78051,
   9.710289,
   9.362975,
   10.23546,
   9.759142};
   Double_t h_combData_Cut[sample==sample::TIS]_fehx3003[60] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_combData_Cut[sample==sample::TIS]_fehy3003[60] = {
   8.461166,
   9.465736,
   8.659564,
   8.047634,
   9.524592,
   8.916365,
   9.28666,
   9.465736,
   9.346779,
   9.698771,
   9.28666,
   8.789023,
   8.852952,
   9.756061,
   9.041691,
   9.465736,
   9.698771,
   9.756061,
   9.524592,
   10.61187,
   9.925725,
   9.756061,
   10.62644,
   10.61187,
   9.041691,
   9.925725,
   10.72977,
   10.36314,
   11.28193,
   13.88843,
   16.50781,
   12.08663,
   11.03336,
   10.56231,
   10.20155,
   10.83201,
   10.93319,
   10.67824,
   10.522,
   10.03706,
   10.93319,
   10.83201,
   10.61187,
   11.03336,
   11.18878,
   10.522,
   10.88273,
   10.67824,
   11.82475,
   11.03336,
   10.88273,
   11.03336,
   10.67824,
   10.9834,
   10.78102,
   11.78051,
   10.71029,
   10.41639,
   11.23546,
   10.75914};
   grae = new TGraphAsymmErrors(60,h_combData_Cut[sample==sample::TIS]_fx3003,h_combData_Cut[sample==sample::TIS]_fy3003,h_combData_Cut[sample==sample::TIS]_felx3003,h_combData_Cut[sample==sample::TIS]_fehx3003,h_combData_Cut[sample==sample::TIS]_fely3003,h_combData_Cut[sample==sample::TIS]_fehy3003);
   grae->SetName("h_combData_Cut[sample==sample::TIS]");
   grae->SetTitle("Histogram of combData_plot__DM");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003 = new TH1F("Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003","Histogram of combData_plot__DM",100,3440,3800);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003->SetMinimum(18.97559);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003->SetMaximum(295.5562);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003->SetDirectory(0);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003->SetStats(0);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003->SetLineWidth(2);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003->SetMarkerStyle(20);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003->SetMarkerSize(0.5);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003->GetXaxis()->SetNdivisions(505);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003->GetXaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003->GetXaxis()->SetLabelSize(0.06);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003->GetXaxis()->SetTitleSize(0.072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003->GetXaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003->GetYaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003->GetYaxis()->SetLabelSize(0.06);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003->GetYaxis()->SetTitleSize(0.072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003->GetYaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003->GetZaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003->GetZaxis()->SetLabelSize(0.06);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003->GetZaxis()->SetTitleSize(0.072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_combData_Cut[sample==sample::TIS]3003);
   
   grae->Draw("p");
   
   Double_t Background_fx4[66] = {
   3465,
   3465,
   3470,
   3475,
   3480,
   3485,
   3490,
   3495,
   3500,
   3505,
   3510,
   3515,
   3520,
   3525,
   3530,
   3535,
   3540,
   3545,
   3550,
   3555,
   3560,
   3565,
   3570,
   3575,
   3580,
   3585,
   3590,
   3595,
   3600,
   3605,
   3610,
   3615,
   3620,
   3625,
   3630,
   3635,
   3640,
   3645,
   3650,
   3655,
   3660,
   3665,
   3670,
   3675,
   3680,
   3685,
   3690,
   3695,
   3700,
   3705,
   3710,
   3715,
   3720,
   3725,
   3730,
   3735,
   3740,
   3745,
   3750,
   3755,
   3760,
   3765,
   3770,
   3770,
   3775,
   3775};
   Double_t Background_fy4[66] = {
   0,
   57.12578,
   57.12578,
   58.38411,
   59.62749,
   60.85592,
   62.06938,
   63.26789,
   64.45145,
   65.62004,
   66.77368,
   67.91236,
   69.03609,
   70.14486,
   71.23867,
   72.31752,
   73.38142,
   74.43036,
   75.46435,
   76.48338,
   77.48745,
   78.47656,
   79.45072,
   80.40992,
   81.35417,
   82.28345,
   83.19779,
   84.09716,
   84.98158,
   85.85104,
   86.70554,
   87.54509,
   88.36968,
   89.17931,
   89.97399,
   90.75371,
   91.51847,
   92.26828,
   93.00313,
   93.72302,
   94.42795,
   95.11793,
   95.79296,
   96.45302,
   97.09813,
   97.72828,
   98.34348,
   98.94372,
   99.529,
   100.0993,
   100.6547,
   101.1951,
   101.7206,
   102.2311,
   102.7266,
   103.2072,
   103.6728,
   104.1235,
   104.5592,
   104.9799,
   105.3858,
   105.7766,
   106.1525,
   106.1525,
   106.1525,
   0};
   graph = new TGraph(66,Background_fx4,Background_fy4);
   graph->SetName("Background");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);
   graph->SetFillStyle(3254);

   ci = TColor::GetColor("#666666");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Background4 = new TH1F("Graph_Background4","Projection of model",100,3434,3806);
   Graph_Background4->SetMinimum(0);
   Graph_Background4->SetMaximum(116.7677);
   Graph_Background4->SetDirectory(0);
   Graph_Background4->SetStats(0);
   Graph_Background4->SetLineWidth(2);
   Graph_Background4->SetMarkerStyle(20);
   Graph_Background4->SetMarkerSize(0.5);
   Graph_Background4->GetXaxis()->SetNdivisions(505);
   Graph_Background4->GetXaxis()->SetLabelFont(132);
   Graph_Background4->GetXaxis()->SetLabelOffset(0.01);
   Graph_Background4->GetXaxis()->SetLabelSize(0.06);
   Graph_Background4->GetXaxis()->SetTitleSize(0.072);
   Graph_Background4->GetXaxis()->SetTitleOffset(0.95);
   Graph_Background4->GetXaxis()->SetTitleFont(132);
   Graph_Background4->GetYaxis()->SetLabelFont(132);
   Graph_Background4->GetYaxis()->SetLabelOffset(0.01);
   Graph_Background4->GetYaxis()->SetLabelSize(0.06);
   Graph_Background4->GetYaxis()->SetTitleSize(0.072);
   Graph_Background4->GetYaxis()->SetTitleOffset(0.95);
   Graph_Background4->GetYaxis()->SetTitleFont(132);
   Graph_Background4->GetZaxis()->SetLabelFont(132);
   Graph_Background4->GetZaxis()->SetLabelSize(0.06);
   Graph_Background4->GetZaxis()->SetTitleSize(0.072);
   Graph_Background4->GetZaxis()->SetTitleOffset(1.2);
   Graph_Background4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Background4);
   
   graph->Draw("fl");
   
   Double_t Signal_fx5[122] = {
   3465,
   3465,
   3470,
   3475,
   3480,
   3485,
   3490,
   3495,
   3500,
   3505,
   3510,
   3515,
   3520,
   3525,
   3530,
   3535,
   3540,
   3545,
   3550,
   3555,
   3560,
   3565,
   3570,
   3575,
   3580,
   3585,
   3590,
   3595,
   3600,
   3602.5,
   3605,
   3607.5,
   3608.75,
   3609.375,
   3610,
   3610.625,
   3611.25,
   3611.875,
   3612.5,
   3613.125,
   3613.75,
   3614.375,
   3614.688,
   3615,
   3615.312,
   3615.625,
   3615.938,
   3616.25,
   3616.562,
   3616.875,
   3617.188,
   3617.5,
   3618.75,
   3619.062,
   3619.375,
   3619.688,
   3620,
   3620.312,
   3620.625,
   3620.938,
   3621.25,
   3621.562,
   3621.875,
   3622.188,
   3622.5,
   3622.812,
   3623.125,
   3623.438,
   3623.75,
   3625,
   3625.312,
   3625.625,
   3625.938,
   3626.25,
   3626.562,
   3626.875,
   3627.188,
   3627.5,
   3627.812,
   3628.125,
   3628.75,
   3629.375,
   3630,
   3630.625,
   3631.25,
   3631.875,
   3632.5,
   3633.125,
   3633.75,
   3635,
   3636.25,
   3637.5,
   3640,
   3645,
   3650,
   3655,
   3660,
   3665,
   3670,
   3675,
   3680,
   3685,
   3690,
   3695,
   3700,
   3705,
   3710,
   3715,
   3720,
   3725,
   3730,
   3735,
   3740,
   3745,
   3750,
   3755,
   3760,
   3765,
   3770,
   3770,
   3775,
   3775};
   Double_t Signal_fy5[122] = {
   0,
   0.01700636,
   0.01700636,
   0.01817273,
   0.01946581,
   0.02090485,
   0.02251289,
   0.02431776,
   0.0263533,
   0.02866097,
   0.03129207,
   0.03431067,
   0.03779762,
   0.04185617,
   0.04661988,
   0.05226401,
   0.05902226,
   0.06721195,
   0.07727287,
   0.08982899,
   0.10579,
   0.1265252,
   0.1541741,
   0.1922368,
   0.2467671,
   0.3290059,
   0.4618446,
   0.6981807,
   1.185027,
   1.652606,
   2.474123,
   4.133415,
   5.694579,
   6.840165,
   8.381715,
   10.53003,
   13.53668,
   17.23867,
   21.68508,
   26.98653,
   33.28509,
   40.7642,
   45.01499,
   49.64637,
   54.6878,
   60.16577,
   66.10086,
   72.50414,
   79.37326,
   86.68829,
   94.40788,
   102.4659,
   135.8171,
   143.6503,
   150.9051,
   157.3825,
   162.8927,
   167.2655,
   170.3603,
   172.0748,
   172.3513,
   171.1805,
   168.6019,
   164.7013,
   159.6059,
   153.4755,
   146.4937,
   138.8573,
   130.7658,
   97.44278,
   89.58501,
   82.10967,
   75.06722,
   68.4853,
   62.37248,
   56.72232,
   51.51743,
   46.73318,
   42.34093,
   38.31061,
   31.21907,
   25.24665,
   20.22329,
   16.01796,
   12.52725,
   9.663751,
   7.348023,
   5.504722,
   4.161192,
   2.579873,
   1.730716,
   1.228456,
   0.6963597,
   0.2987057,
   0.1596322,
   0.09704281,
   0.06421445,
   0.04512201,
   0.03315857,
   0.02522717,
   0.01973125,
   0.015785,
   0.01286731,
   0.01065659,
   0.008946302,
   0.007599263,
   0.006521682,
   0.005647804,
   0.00493051,
   0.004335373,
   0.003836803,
   0.003415482,
   0.003056624,
   0.002748767,
   0.002482924,
   0.002251974,
   0.002050221,
   0.001873069,
   0.001716776,
   0.001716776,
   0.001716776,
   0};
   graph = new TGraph(122,Signal_fx5,Signal_fy5);
   graph->SetName("Signal");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Signal5 = new TH1F("Graph_Signal5","Projection of model",122,3434,3806);
   Graph_Signal5->SetMinimum(0);
   Graph_Signal5->SetMaximum(189.5865);
   Graph_Signal5->SetDirectory(0);
   Graph_Signal5->SetStats(0);
   Graph_Signal5->SetLineWidth(2);
   Graph_Signal5->SetMarkerStyle(20);
   Graph_Signal5->SetMarkerSize(0.5);
   Graph_Signal5->GetXaxis()->SetNdivisions(505);
   Graph_Signal5->GetXaxis()->SetLabelFont(132);
   Graph_Signal5->GetXaxis()->SetLabelOffset(0.01);
   Graph_Signal5->GetXaxis()->SetLabelSize(0.06);
   Graph_Signal5->GetXaxis()->SetTitleSize(0.072);
   Graph_Signal5->GetXaxis()->SetTitleOffset(0.95);
   Graph_Signal5->GetXaxis()->SetTitleFont(132);
   Graph_Signal5->GetYaxis()->SetLabelFont(132);
   Graph_Signal5->GetYaxis()->SetLabelOffset(0.01);
   Graph_Signal5->GetYaxis()->SetLabelSize(0.06);
   Graph_Signal5->GetYaxis()->SetTitleSize(0.072);
   Graph_Signal5->GetYaxis()->SetTitleOffset(0.95);
   Graph_Signal5->GetYaxis()->SetTitleFont(132);
   Graph_Signal5->GetZaxis()->SetLabelFont(132);
   Graph_Signal5->GetZaxis()->SetLabelSize(0.06);
   Graph_Signal5->GetZaxis()->SetTitleSize(0.072);
   Graph_Signal5->GetZaxis()->SetTitleOffset(1.2);
   Graph_Signal5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Signal5);
   
   graph->Draw("l");
   
   Double_t Total_fx6[116] = {
   3465,
   3465,
   3470,
   3475,
   3480,
   3485,
   3490,
   3495,
   3500,
   3505,
   3510,
   3515,
   3520,
   3525,
   3530,
   3535,
   3540,
   3545,
   3550,
   3555,
   3560,
   3565,
   3570,
   3575,
   3580,
   3585,
   3590,
   3595,
   3600,
   3605,
   3607.5,
   3608.75,
   3609.375,
   3610,
   3610.625,
   3611.25,
   3611.875,
   3612.5,
   3613.125,
   3613.75,
   3614.375,
   3615,
   3615.312,
   3615.625,
   3615.938,
   3616.25,
   3616.562,
   3616.875,
   3617.5,
   3618.75,
   3619.062,
   3619.375,
   3619.688,
   3620,
   3620.312,
   3620.625,
   3620.938,
   3621.25,
   3621.562,
   3621.875,
   3622.188,
   3622.5,
   3622.812,
   3623.125,
   3623.438,
   3623.75,
   3625,
   3625.625,
   3625.938,
   3626.25,
   3626.562,
   3626.875,
   3627.188,
   3627.5,
   3628.125,
   3628.75,
   3629.375,
   3630,
   3630.625,
   3631.25,
   3631.875,
   3632.5,
   3633.125,
   3633.75,
   3635,
   3637.5,
   3640,
   3645,
   3650,
   3655,
   3660,
   3665,
   3670,
   3675,
   3680,
   3685,
   3690,
   3695,
   3700,
   3705,
   3710,
   3715,
   3720,
   3725,
   3730,
   3735,
   3740,
   3745,
   3750,
   3755,
   3760,
   3765,
   3770,
   3770,
   3775,
   3775};
   Double_t Total_fy6[116] = {
   0,
   57.14278,
   57.14278,
   58.40229,
   59.64696,
   60.87682,
   62.0919,
   63.29221,
   64.4778,
   65.6487,
   66.80497,
   67.94667,
   69.07389,
   70.18671,
   71.28529,
   72.36979,
   73.44045,
   74.49758,
   75.54162,
   76.57321,
   77.59324,
   78.60309,
   79.6049,
   80.60216,
   81.60093,
   82.61246,
   83.65963,
   84.79534,
   86.1666,
   88.32516,
   90.41357,
   92.1879,
   93.43971,
   95.08726,
   97.34133,
   100.4535,
   104.2608,
   108.8123,
   114.2185,
   120.6217,
   128.2052,
   137.1915,
   142.2849,
   147.8148,
   153.8017,
   160.2568,
   167.1776,
   174.5444,
   190.4252,
   223.982,
   231.8665,
   239.1725,
   245.7011,
   251.2624,
   255.6862,
   258.832,
   260.5974,
   260.9248,
   259.8048,
   257.2769,
   253.4271,
   248.3822,
   242.3024,
   235.3711,
   227.7852,
   219.7441,
   186.6221,
   171.3891,
   164.3967,
   157.8647,
   151.8017,
   146.2014,
   141.0463,
   136.3117,
   127.9883,
   120.9958,
   115.1221,
   110.1973,
   106.0902,
   102.6976,
   99.93189,
   97.71374,
   95.96779,
   94.72137,
   93.33358,
   92.36642,
   92.21483,
   92.56698,
   93.16276,
   93.82006,
   94.49217,
   95.16306,
   95.82612,
   96.47825,
   97.11786,
   97.74407,
   98.35635,
   98.95437,
   99.53794,
   100.1069,
   100.6612,
   101.2008,
   101.7255,
   102.2354,
   102.7304,
   103.2106,
   103.6759,
   104.1262,
   104.5617,
   104.9822,
   105.3878,
   105.7785,
   106.1542,
   106.1542,
   106.1542,
   0};
   graph = new TGraph(116,Total_fx6,Total_fy6);
   graph->SetName("Total");
   graph->SetTitle("Projection of model");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Total6 = new TH1F("Graph_Total6","Projection of model",116,3434,3806);
   Graph_Total6->SetMinimum(0);
   Graph_Total6->SetMaximum(287.0173);
   Graph_Total6->SetDirectory(0);
   Graph_Total6->SetStats(0);
   Graph_Total6->SetLineWidth(2);
   Graph_Total6->SetMarkerStyle(20);
   Graph_Total6->SetMarkerSize(0.5);
   Graph_Total6->GetXaxis()->SetNdivisions(505);
   Graph_Total6->GetXaxis()->SetLabelFont(132);
   Graph_Total6->GetXaxis()->SetLabelOffset(0.01);
   Graph_Total6->GetXaxis()->SetLabelSize(0.06);
   Graph_Total6->GetXaxis()->SetTitleSize(0.072);
   Graph_Total6->GetXaxis()->SetTitleOffset(0.95);
   Graph_Total6->GetXaxis()->SetTitleFont(132);
   Graph_Total6->GetYaxis()->SetLabelFont(132);
   Graph_Total6->GetYaxis()->SetLabelOffset(0.01);
   Graph_Total6->GetYaxis()->SetLabelSize(0.06);
   Graph_Total6->GetYaxis()->SetTitleSize(0.072);
   Graph_Total6->GetYaxis()->SetTitleOffset(0.95);
   Graph_Total6->GetYaxis()->SetTitleFont(132);
   Graph_Total6->GetZaxis()->SetLabelFont(132);
   Graph_Total6->GetZaxis()->SetLabelSize(0.06);
   Graph_Total6->GetZaxis()->SetTitleSize(0.072);
   Graph_Total6->GetZaxis()->SetTitleOffset(1.2);
   Graph_Total6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Total6);
   
   graph->Draw("l");
   
   Double_t h_combData_Cut[sample==sample::TIS]_fx3004[60] = {
   3472.5,
   3477.5,
   3482.5,
   3487.5,
   3492.5,
   3497.5,
   3502.5,
   3507.5,
   3512.5,
   3517.5,
   3522.5,
   3527.5,
   3532.5,
   3537.5,
   3542.5,
   3547.5,
   3552.5,
   3557.5,
   3562.5,
   3567.5,
   3572.5,
   3577.5,
   3582.5,
   3587.5,
   3592.5,
   3597.5,
   3602.5,
   3607.5,
   3612.5,
   3617.5,
   3622.5,
   3627.5,
   3632.5,
   3637.5,
   3642.5,
   3647.5,
   3652.5,
   3657.5,
   3662.5,
   3667.5,
   3672.5,
   3677.5,
   3682.5,
   3687.5,
   3692.5,
   3697.5,
   3702.5,
   3707.5,
   3712.5,
   3717.5,
   3722.5,
   3727.5,
   3732.5,
   3737.5,
   3742.5,
   3747.5,
   3752.5,
   3757.5,
   3762.5,
   3767.5};
   Double_t h_combData_Cut[sample==sample::TIS]_fy3004[60] = {
   55,
   71,
   58,
   49,
   72,
   62,
   68,
   71,
   69,
   75,
   68,
   60,
   61,
   76,
   64,
   71,
   75,
   76,
   72,
   102,
   79,
   76,
   92,
   102,
   64,
   79,
   94,
   87,
   116,
   179,
   256,
   134,
   100,
   101,
   84,
   96,
   98,
   93,
   90,
   81,
   98,
   96,
   102,
   100,
   114,
   90,
   97,
   93,
   128,
   100,
   97,
   100,
   93,
   99,
   95,
   127,
   104,
   88,
   115,
   105};
   Double_t h_combData_Cut[sample==sample::TIS]_felx3004[60] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_combData_Cut[sample==sample::TIS]_fely3004[60] = {
   7.39358,
   8.406258,
   7.593751,
   6.976026,
   8.465529,
   7.852713,
   8.225883,
   8.406258,
   8.286444,
   8.640903,
   8.225883,
   7.724317,
   7.788779,
   8.698576,
   7.979042,
   8.406258,
   8.640903,
   8.698576,
   8.465529,
   9.611874,
   8.869343,
   8.698576,
   9.574201,
   9.611874,
   7.979042,
   8.869343,
   9.678086,
   9.30942,
   10.28193,
   12.88843,
   15.50781,
   11.08663,
   9.983255,
   9.562306,
   9.146873,
   9.780867,
   9.882579,
   9.626284,
   9.469177,
   8.981384,
   9.882579,
   9.780867,
   9.611874,
   9.983255,
   10.18878,
   9.469177,
   9.831854,
   9.626284,
   10.82475,
   9.983255,
   9.831854,
   9.983255,
   9.626284,
   9.933044,
   9.729612,
   10.78051,
   9.710289,
   9.362975,
   10.23546,
   9.759142};
   Double_t h_combData_Cut[sample==sample::TIS]_fehx3004[60] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_combData_Cut[sample==sample::TIS]_fehy3004[60] = {
   8.461166,
   9.465736,
   8.659564,
   8.047634,
   9.524592,
   8.916365,
   9.28666,
   9.465736,
   9.346779,
   9.698771,
   9.28666,
   8.789023,
   8.852952,
   9.756061,
   9.041691,
   9.465736,
   9.698771,
   9.756061,
   9.524592,
   10.61187,
   9.925725,
   9.756061,
   10.62644,
   10.61187,
   9.041691,
   9.925725,
   10.72977,
   10.36314,
   11.28193,
   13.88843,
   16.50781,
   12.08663,
   11.03336,
   10.56231,
   10.20155,
   10.83201,
   10.93319,
   10.67824,
   10.522,
   10.03706,
   10.93319,
   10.83201,
   10.61187,
   11.03336,
   11.18878,
   10.522,
   10.88273,
   10.67824,
   11.82475,
   11.03336,
   10.88273,
   11.03336,
   10.67824,
   10.9834,
   10.78102,
   11.78051,
   10.71029,
   10.41639,
   11.23546,
   10.75914};
   grae = new TGraphAsymmErrors(60,h_combData_Cut[sample==sample::TIS]_fx3004,h_combData_Cut[sample==sample::TIS]_fy3004,h_combData_Cut[sample==sample::TIS]_felx3004,h_combData_Cut[sample==sample::TIS]_fehx3004,h_combData_Cut[sample==sample::TIS]_fely3004,h_combData_Cut[sample==sample::TIS]_fehy3004);
   grae->SetName("h_combData_Cut[sample==sample::TIS]");
   grae->SetTitle("Histogram of combData_plot__DM");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004 = new TH1F("Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004","Histogram of combData_plot__DM",100,3440,3800);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004->SetMinimum(18.97559);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004->SetMaximum(295.5562);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004->SetDirectory(0);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004->SetStats(0);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004->SetLineWidth(2);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004->SetMarkerStyle(20);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004->SetMarkerSize(0.5);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004->GetXaxis()->SetNdivisions(505);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004->GetXaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004->GetXaxis()->SetLabelSize(0.06);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004->GetXaxis()->SetTitleSize(0.072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004->GetXaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004->GetYaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004->GetYaxis()->SetLabelSize(0.06);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004->GetYaxis()->SetTitleSize(0.072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004->GetYaxis()->SetTitleFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004->GetZaxis()->SetLabelFont(132);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004->GetZaxis()->SetLabelSize(0.06);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004->GetZaxis()->SetTitleSize(0.072);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_combData_CutoBsampleeQeQsamplecLcLTIScB3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_combData_Cut[sample==sample::TIS]3004);
   
   grae->Draw("p");
      tex = new TLatex(0.7,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.78,"2.1 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.065);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.195,0.85,"(b)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1D *frame_3b301c0__4 = new TH1D("frame_3b301c0__4","L0TIS",60,3470,3770);
   frame_3b301c0__4->SetBinContent(1,286.1332);
   frame_3b301c0__4->SetMinimum(0.1);
   frame_3b301c0__4->SetMaximum(286.1332);
   frame_3b301c0__4->SetEntries(1);
   frame_3b301c0__4->SetDirectory(0);
   frame_3b301c0__4->SetStats(0);
   frame_3b301c0__4->SetLineWidth(2);
   frame_3b301c0__4->SetMarkerStyle(20);
   frame_3b301c0__4->SetMarkerSize(0.5);
   frame_3b301c0__4->GetXaxis()->SetTitle("#it{m}(#it{#Lambda_{c}^{+}K^{#minus}#pi^{+}#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_3b301c0__4->GetXaxis()->SetNdivisions(505);
   frame_3b301c0__4->GetXaxis()->SetLabelFont(132);
   frame_3b301c0__4->GetXaxis()->SetLabelOffset(0.01);
   frame_3b301c0__4->GetXaxis()->SetLabelSize(0.06);
   frame_3b301c0__4->GetXaxis()->SetTitleSize(0.072);
   frame_3b301c0__4->GetXaxis()->SetTitleOffset(0.95);
   frame_3b301c0__4->GetXaxis()->SetTitleFont(132);
   frame_3b301c0__4->GetYaxis()->SetTitle("Candidates / (5 MeV/#it{c}^{2})");
   frame_3b301c0__4->GetYaxis()->SetNdivisions(307);
   frame_3b301c0__4->GetYaxis()->SetLabelFont(132);
   frame_3b301c0__4->GetYaxis()->SetLabelOffset(0.01);
   frame_3b301c0__4->GetYaxis()->SetLabelSize(0.06);
   frame_3b301c0__4->GetYaxis()->SetTitleSize(0.072);
   frame_3b301c0__4->GetYaxis()->SetTitleOffset(0.9);
   frame_3b301c0__4->GetYaxis()->SetTitleFont(132);
   frame_3b301c0__4->GetZaxis()->SetLabelFont(132);
   frame_3b301c0__4->GetZaxis()->SetLabelSize(0.06);
   frame_3b301c0__4->GetZaxis()->SetTitleSize(0.072);
   frame_3b301c0__4->GetZaxis()->SetTitleOffset(1.2);
   frame_3b301c0__4->GetZaxis()->SetTitleFont(132);
   frame_3b301c0__4->Draw("AXISSAME");
   
   leg = new TLegend(0.18,0.58,0.45,0.82,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("NULL","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Total","Total","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Signal","Signal","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Background","Background","F");
   entry->SetFillColor(1);
   entry->SetFillStyle(3254);

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   rf501_simultaneouspdf_2->Modified();
   rf501_simultaneouspdf->cd();
   rf501_simultaneouspdf->Modified();
   rf501_simultaneouspdf->cd();
   rf501_simultaneouspdf->SetSelected(rf501_simultaneouspdf);
}


==> Figs/Fig6.C <==
void Fig6()
{
//=========Macro generated from canvas: can1/
//=========  (Sun May 16 21:14:12 2021) by ROOT version 6.12/06
   TCanvas *can1 = new TCanvas("can1", "",1792,23,1200,802);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->Range(3530.564,-0.0271519,4025.116,0.1487975);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.14);
   can1->SetRightMargin(0.05);
   can1->SetTopMargin(0.05);
   can1->SetBottomMargin(0.16);
   can1->SetFrameLineWidth(2);
   can1->SetFrameBorderMode(0);
   can1->SetFrameLineWidth(2);
   can1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx1[200] = {
   3600,
   3602,
   3604,
   3606,
   3608,
   3610,
   3612,
   3614,
   3616,
   3618,
   3620,
   3622,
   3624,
   3626,
   3628,
   3630,
   3632,
   3634,
   3636,
   3638,
   3640,
   3642,
   3644,
   3646,
   3648,
   3650,
   3652,
   3654,
   3656,
   3658,
   3660,
   3662,
   3664,
   3666,
   3668,
   3670,
   3672,
   3674,
   3676,
   3678,
   3680,
   3682,
   3684,
   3686,
   3688,
   3690,
   3692,
   3694,
   3696,
   3698,
   3700,
   3702,
   3704,
   3706,
   3708,
   3710,
   3712,
   3714,
   3716,
   3718,
   3720,
   3722,
   3724,
   3726,
   3728,
   3730,
   3732,
   3734,
   3736,
   3738,
   3740,
   3742,
   3744,
   3746,
   3748,
   3750,
   3752,
   3754,
   3756,
   3758,
   3760,
   3762,
   3764,
   3766,
   3768,
   3770,
   3772,
   3774,
   3776,
   3778,
   3780,
   3782,
   3784,
   3786,
   3788,
   3790,
   3792,
   3794,
   3796,
   3798,
   3800,
   3802,
   3804,
   3806,
   3808,
   3810,
   3812,
   3814,
   3816,
   3818,
   3820,
   3822,
   3824,
   3826,
   3828,
   3830,
   3832,
   3834,
   3836,
   3838,
   3840,
   3842,
   3844,
   3846,
   3848,
   3850,
   3852,
   3854,
   3856,
   3858,
   3860,
   3862,
   3864,
   3866,
   3868,
   3870,
   3872,
   3874,
   3876,
   3878,
   3880,
   3882,
   3884,
   3886,
   3888,
   3890,
   3892,
   3894,
   3896,
   3898,
   3900,
   3902,
   3904,
   3906,
   3908,
   3910,
   3912,
   3914,
   3916,
   3918,
   3920,
   3922,
   3924,
   3926,
   3928,
   3930,
   3932,
   3934,
   3936,
   3938,
   3940,
   3942,
   3944,
   3946,
   3948,
   3950,
   3952,
   3954,
   3956,
   3958,
   3960,
   3962,
   3964,
   3966,
   3968,
   3970,
   3972,
   3974,
   3976,
   3978,
   3980,
   3982,
   3984,
   3986,
   3988,
   3990,
   3992,
   3994,
   3996,
   3998};
   Double_t Graph_fy1[200] = {
   0.0816,
   0.08064,
   0.07632,
   0.07104,
   0.06672,
   0.0648,
   0.06576,
   0.07008,
   0.0768,
   0.08448,
   0.08928,
   0.0888,
   0.084,
   0.07632,
   0.0696,
   0.06576,
   0.06528,
   0.06624,
   0.06816,
   0.06912,
   0.06768,
   0.06432,
   0.06144,
   0.0624,
   0.06864,
   0.08064,
   0.09456,
   0.10416,
   0.10608,
   0.09984,
   0.08832,
   0.07584,
   0.06768,
   0.06336,
   0.06144,
   0.05952,
   0.0552,
   0.04896,
   0.0432,
   0.03888,
   0.0384,
   0.0408,
   0.04512,
   0.04896,
   0.0504,
   0.04896,
   0.04656,
   0.04608,
   0.04944,
   0.05952,
   0.07488,
   0.09024,
   0.09888,
   0.0984,
   0.08928,
   0.07584,
   0.06336,
   0.05424,
   0.04944,
   0.04944,
   0.05424,
   0.06384,
   0.07536,
   0.0816,
   0.08064,
   0.07344,
   0.06576,
   0.06192,
   0.06432,
   0.07104,
   0.0792,
   0.08544,
   0.08688,
   0.08592,
   0.08496,
   0.08544,
   0.08784,
   0.08976,
   0.08928,
   0.0864,
   0.08064,
   0.07344,
   0.0672,
   0.06288,
   0.05952,
   0.05664,
   0.0528,
   0.048,
   0.04416,
   0.04272,
   0.04368,
   0.048,
   0.05328,
   0.06,
   0.06768,
   0.07584,
   0.08352,
   0.08784,
   0.0864,
   0.0792,
   0.0696,
   0.0624,
   0.06096,
   0.06672,
   0.07728,
   0.08784,
   0.09456,
   0.09456,
   0.08784,
   0.07776,
   0.0672,
   0.05904,
   0.05376,
   0.05136,
   0.04992,
   0.04944,
   0.04944,
   0.05232,
   0.05952,
   0.07104,
   0.0816,
   0.08592,
   0.08304,
   0.07632,
   0.07008,
   0.06624,
   0.06384,
   0.06096,
   0.05712,
   0.05184,
   0.048,
   0.04656,
   0.048,
   0.0528,
   0.06144,
   0.07152,
   0.07968,
   0.08448,
   0.08736,
   0.09072,
   0.09504,
   0.09744,
   0.09504,
   0.08496,
   0.07056,
   0.05712,
   0.04752,
   0.04224,
   0.04032,
   0.03984,
   0.0408,
   0.04368,
   0.04752,
   0.05232,
   0.05664,
   0.05952,
   0.06096,
   0.06192,
   0.06144,
   0.05808,
   0.05184,
   0.04416,
   0.03696,
   0.0312,
   0.02736,
   0.02496,
   0.02352,
   0.024,
   0.02448,
   0.02592,
   0.02784,
   0.03024,
   0.0336,
   0.03648,
   0.0384,
   0.03792,
   0.03552,
   0.03264,
   0.0312,
   0.03168,
   0.03264,
   0.0336,
   0.03408,
   0.03312,
   0.03168,
   0.03072,
   0.03168,
   0.036,
   0.0432,
   0.05472,
   0.06864,
   0.08112,
   0.08832,
   0.08928,
   0.08448,
   0.07632,
   0.06912,
   0.06432,
   0.06384,
   0.0672};
   TGraph *graph = new TGraph(200,Graph_fx1,Graph_fy1);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(23);
   graph->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",200,3560.2,4037.8);
   Graph_Graph1->SetMinimum(0.015264);
   Graph_Graph1->SetMaximum(0.114336);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(0.5);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1);
   
   multigraph->Add(graph,"");
   
   Double_t Graph_fx2[200] = {
   3600,
   3602,
   3604,
   3606,
   3608,
   3610,
   3612,
   3614,
   3616,
   3618,
   3620,
   3622,
   3624,
   3626,
   3628,
   3630,
   3632,
   3634,
   3636,
   3638,
   3640,
   3642,
   3644,
   3646,
   3648,
   3650,
   3652,
   3654,
   3656,
   3658,
   3660,
   3662,
   3664,
   3666,
   3668,
   3670,
   3672,
   3674,
   3676,
   3678,
   3680,
   3682,
   3684,
   3686,
   3688,
   3690,
   3692,
   3694,
   3696,
   3698,
   3700,
   3702,
   3704,
   3706,
   3708,
   3710,
   3712,
   3714,
   3716,
   3718,
   3720,
   3722,
   3724,
   3726,
   3728,
   3730,
   3732,
   3734,
   3736,
   3738,
   3740,
   3742,
   3744,
   3746,
   3748,
   3750,
   3752,
   3754,
   3756,
   3758,
   3760,
   3762,
   3764,
   3766,
   3768,
   3770,
   3772,
   3774,
   3776,
   3778,
   3780,
   3782,
   3784,
   3786,
   3788,
   3790,
   3792,
   3794,
   3796,
   3798,
   3800,
   3802,
   3804,
   3806,
   3808,
   3810,
   3812,
   3814,
   3816,
   3818,
   3820,
   3822,
   3824,
   3826,
   3828,
   3830,
   3832,
   3834,
   3836,
   3838,
   3840,
   3842,
   3844,
   3846,
   3848,
   3850,
   3852,
   3854,
   3856,
   3858,
   3860,
   3862,
   3864,
   3866,
   3868,
   3870,
   3872,
   3874,
   3876,
   3878,
   3880,
   3882,
   3884,
   3886,
   3888,
   3890,
   3892,
   3894,
   3896,
   3898,
   3900,
   3902,
   3904,
   3906,
   3908,
   3910,
   3912,
   3914,
   3916,
   3918,
   3920,
   3922,
   3924,
   3926,
   3928,
   3930,
   3932,
   3934,
   3936,
   3938,
   3940,
   3942,
   3944,
   3946,
   3948,
   3950,
   3952,
   3954,
   3956,
   3958,
   3960,
   3962,
   3964,
   3966,
   3968,
   3970,
   3972,
   3974,
   3976,
   3978,
   3980,
   3982,
   3984,
   3986,
   3988,
   3990,
   3992,
   3994,
   3996,
   3998};
   Double_t Graph_fy2[200] = {
   0.04296,
   0.04248,
   0.04008,
   0.0372,
   0.03504,
   0.03384,
   0.03384,
   0.03576,
   0.03888,
   0.04248,
   0.04488,
   0.04488,
   0.04224,
   0.03864,
   0.03528,
   0.03336,
   0.03312,
   0.03384,
   0.0348,
   0.03552,
   0.0348,
   0.03336,
   0.03216,
   0.0324,
   0.03576,
   0.042,
   0.04896,
   0.05376,
   0.05448,
   0.05112,
   0.04488,
   0.03864,
   0.03432,
   0.03216,
   0.0312,
   0.03,
   0.02808,
   0.02472,
   0.0216,
   0.01968,
   0.01944,
   0.02064,
   0.0228,
   0.02472,
   0.02568,
   0.02496,
   0.02376,
   0.02352,
   0.02544,
   0.03048,
   0.03864,
   0.04656,
   0.05112,
   0.05064,
   0.04584,
   0.03888,
   0.03216,
   0.0276,
   0.0252,
   0.0252,
   0.0276,
   0.03264,
   0.0384,
   0.04176,
   0.04104,
   0.0372,
   0.03312,
   0.03144,
   0.0324,
   0.036,
   0.04032,
   0.04344,
   0.0444,
   0.04392,
   0.04344,
   0.04392,
   0.04488,
   0.04584,
   0.04536,
   0.04368,
   0.04056,
   0.03696,
   0.03384,
   0.03168,
   0.03024,
   0.0288,
   0.02712,
   0.02472,
   0.0228,
   0.02208,
   0.02256,
   0.02448,
   0.02736,
   0.03048,
   0.03408,
   0.03792,
   0.04176,
   0.04392,
   0.04344,
   0.03984,
   0.03504,
   0.03144,
   0.03096,
   0.03408,
   0.03936,
   0.04488,
   0.04848,
   0.04848,
   0.04488,
   0.0396,
   0.03432,
   0.03,
   0.0276,
   0.0264,
   0.02568,
   0.0252,
   0.0252,
   0.0264,
   0.02976,
   0.03504,
   0.04032,
   0.04248,
   0.04128,
   0.03816,
   0.03504,
   0.03336,
   0.0324,
   0.0312,
   0.02904,
   0.02664,
   0.02472,
   0.024,
   0.02472,
   0.02712,
   0.03144,
   0.03648,
   0.04056,
   0.0432,
   0.04488,
   0.04656,
   0.04896,
   0.0504,
   0.04896,
   0.04368,
   0.03624,
   0.02928,
   0.02448,
   0.02184,
   0.02088,
   0.02064,
   0.02136,
   0.0228,
   0.02472,
   0.02712,
   0.02928,
   0.03072,
   0.03144,
   0.03192,
   0.03168,
   0.03,
   0.02664,
   0.02256,
   0.01872,
   0.01584,
   0.01392,
   0.01272,
   0.012,
   0.012,
   0.01224,
   0.0132,
   0.01416,
   0.01536,
   0.01704,
   0.01872,
   0.01968,
   0.0192,
   0.018,
   0.0168,
   0.01608,
   0.01608,
   0.0168,
   0.01728,
   0.01728,
   0.0168,
   0.01632,
   0.01584,
   0.01632,
   0.01824,
   0.02208,
   0.02808,
   0.03504,
   0.04128,
   0.04512,
   0.0456,
   0.04296,
   0.03912,
   0.03504,
   0.03264,
   0.03216,
   0.0336};
   graph = new TGraph(200,Graph_fx2,Graph_fy2);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(8);
   graph->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",200,3560.2,4037.8);
   Graph_Graph2->SetMinimum(0.007752);
   Graph_Graph2->SetMaximum(0.058728);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(0.5);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetYaxis()->SetTitleFont(132);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph2);
   
   multigraph->Add(graph,"");
   
   Double_t Graph_fx3[200] = {
   3600,
   3602,
   3604,
   3606,
   3608,
   3610,
   3612,
   3614,
   3616,
   3618,
   3620,
   3622,
   3624,
   3626,
   3628,
   3630,
   3632,
   3634,
   3636,
   3638,
   3640,
   3642,
   3644,
   3646,
   3648,
   3650,
   3652,
   3654,
   3656,
   3658,
   3660,
   3662,
   3664,
   3666,
   3668,
   3670,
   3672,
   3674,
   3676,
   3678,
   3680,
   3682,
   3684,
   3686,
   3688,
   3690,
   3692,
   3694,
   3696,
   3698,
   3700,
   3702,
   3704,
   3706,
   3708,
   3710,
   3712,
   3714,
   3716,
   3718,
   3720,
   3722,
   3724,
   3726,
   3728,
   3730,
   3732,
   3734,
   3736,
   3738,
   3740,
   3742,
   3744,
   3746,
   3748,
   3750,
   3752,
   3754,
   3756,
   3758,
   3760,
   3762,
   3764,
   3766,
   3768,
   3770,
   3772,
   3774,
   3776,
   3778,
   3780,
   3782,
   3784,
   3786,
   3788,
   3790,
   3792,
   3794,
   3796,
   3798,
   3800,
   3802,
   3804,
   3806,
   3808,
   3810,
   3812,
   3814,
   3816,
   3818,
   3820,
   3822,
   3824,
   3826,
   3828,
   3830,
   3832,
   3834,
   3836,
   3838,
   3840,
   3842,
   3844,
   3846,
   3848,
   3850,
   3852,
   3854,
   3856,
   3858,
   3860,
   3862,
   3864,
   3866,
   3868,
   3870,
   3872,
   3874,
   3876,
   3878,
   3880,
   3882,
   3884,
   3886,
   3888,
   3890,
   3892,
   3894,
   3896,
   3898,
   3900,
   3902,
   3904,
   3906,
   3908,
   3910,
   3912,
   3914,
   3916,
   3918,
   3920,
   3922,
   3924,
   3926,
   3928,
   3930,
   3932,
   3934,
   3936,
   3938,
   3940,
   3942,
   3944,
   3946,
   3948,
   3950,
   3952,
   3954,
   3956,
   3958,
   3960,
   3962,
   3964,
   3966,
   3968,
   3970,
   3972,
   3974,
   3976,
   3978,
   3980,
   3982,
   3984,
   3986,
   3988,
   3990,
   3992,
   3994,
   3996,
   3998};
   Double_t Graph_fy3[200] = {
   0.02944,
   0.02912,
   0.02752,
   0.02544,
   0.02384,
   0.02288,
   0.02272,
   0.02368,
   0.02576,
   0.028,
   0.02944,
   0.02944,
   0.02784,
   0.02544,
   0.02336,
   0.02208,
   0.02192,
   0.0224,
   0.0232,
   0.02368,
   0.02352,
   0.02256,
   0.02176,
   0.02192,
   0.02416,
   0.02832,
   0.03296,
   0.036,
   0.03632,
   0.03392,
   0.02976,
   0.02544,
   0.02256,
   0.02112,
   0.02048,
   0.01984,
   0.0184,
   0.01632,
   0.01424,
   0.01296,
   0.0128,
   0.0136,
   0.01504,
   0.01648,
   0.01696,
   0.01648,
   0.01584,
   0.01568,
   0.01696,
   0.02048,
   0.02592,
   0.03136,
   0.03424,
   0.03408,
   0.03072,
   0.02592,
   0.02144,
   0.01824,
   0.01664,
   0.01664,
   0.0184,
   0.02176,
   0.0256,
   0.02784,
   0.0272,
   0.02464,
   0.02192,
   0.02064,
   0.02144,
   0.02384,
   0.02672,
   0.0288,
   0.0296,
   0.02928,
   0.02896,
   0.02928,
   0.02992,
   0.0304,
   0.03008,
   0.0288,
   0.02672,
   0.02432,
   0.02224,
   0.02096,
   0.02,
   0.0192,
   0.01808,
   0.01664,
   0.01536,
   0.01472,
   0.0152,
   0.01648,
   0.01824,
   0.02016,
   0.0224,
   0.0248,
   0.0272,
   0.02864,
   0.02832,
   0.02608,
   0.02304,
   0.0208,
   0.02048,
   0.02256,
   0.02608,
   0.02992,
   0.03216,
   0.03216,
   0.02992,
   0.02624,
   0.02272,
   0.02,
   0.0184,
   0.0176,
   0.01728,
   0.01696,
   0.0168,
   0.01744,
   0.01952,
   0.02272,
   0.02592,
   0.02752,
   0.02688,
   0.0248,
   0.02304,
   0.02192,
   0.02128,
   0.02064,
   0.01936,
   0.01776,
   0.01648,
   0.016,
   0.01648,
   0.01808,
   0.02096,
   0.02432,
   0.02704,
   0.0288,
   0.02992,
   0.0312,
   0.0328,
   0.03376,
   0.0328,
   0.02928,
   0.02432,
   0.01952,
   0.01632,
   0.01472,
   0.01408,
   0.01408,
   0.01456,
   0.01536,
   0.0168,
   0.0184,
   0.01968,
   0.02064,
   0.02112,
   0.02144,
   0.02128,
   0.02016,
   0.01792,
   0.0152,
   0.01264,
   0.01056,
   0.00912,
   0.00832,
   0.00784,
   0.00784,
   0.00816,
   0.00864,
   0.00928,
   0.01024,
   0.0112,
   0.01232,
   0.01296,
   0.0128,
   0.01216,
   0.0112,
   0.01072,
   0.01088,
   0.0112,
   0.01152,
   0.01152,
   0.01136,
   0.01088,
   0.01056,
   0.01088,
   0.01216,
   0.01472,
   0.01856,
   0.02336,
   0.02752,
   0.03008,
   0.03024,
   0.02864,
   0.02592,
   0.02336,
   0.0216,
   0.02128,
   0.02208};
   graph = new TGraph(200,Graph_fx3,Graph_fy3);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(6);
   graph->SetMarkerStyle(22);
   graph->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",200,3560.2,4037.8);
   Graph_Graph3->SetMinimum(0.004992);
   Graph_Graph3->SetMaximum(0.039168);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(0.5);
   Graph_Graph3->GetXaxis()->SetNdivisions(505);
   Graph_Graph3->GetXaxis()->SetLabelFont(132);
   Graph_Graph3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetXaxis()->SetTitleFont(132);
   Graph_Graph3->GetYaxis()->SetLabelFont(132);
   Graph_Graph3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetYaxis()->SetTitleFont(132);
   Graph_Graph3->GetZaxis()->SetLabelFont(132);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph3);
   
   multigraph->Add(graph,"");
   
   Double_t Graph_fx4[200] = {
   3600,
   3602,
   3604,
   3606,
   3608,
   3610,
   3612,
   3614,
   3616,
   3618,
   3620,
   3622,
   3624,
   3626,
   3628,
   3630,
   3632,
   3634,
   3636,
   3638,
   3640,
   3642,
   3644,
   3646,
   3648,
   3650,
   3652,
   3654,
   3656,
   3658,
   3660,
   3662,
   3664,
   3666,
   3668,
   3670,
   3672,
   3674,
   3676,
   3678,
   3680,
   3682,
   3684,
   3686,
   3688,
   3690,
   3692,
   3694,
   3696,
   3698,
   3700,
   3702,
   3704,
   3706,
   3708,
   3710,
   3712,
   3714,
   3716,
   3718,
   3720,
   3722,
   3724,
   3726,
   3728,
   3730,
   3732,
   3734,
   3736,
   3738,
   3740,
   3742,
   3744,
   3746,
   3748,
   3750,
   3752,
   3754,
   3756,
   3758,
   3760,
   3762,
   3764,
   3766,
   3768,
   3770,
   3772,
   3774,
   3776,
   3778,
   3780,
   3782,
   3784,
   3786,
   3788,
   3790,
   3792,
   3794,
   3796,
   3798,
   3800,
   3802,
   3804,
   3806,
   3808,
   3810,
   3812,
   3814,
   3816,
   3818,
   3820,
   3822,
   3824,
   3826,
   3828,
   3830,
   3832,
   3834,
   3836,
   3838,
   3840,
   3842,
   3844,
   3846,
   3848,
   3850,
   3852,
   3854,
   3856,
   3858,
   3860,
   3862,
   3864,
   3866,
   3868,
   3870,
   3872,
   3874,
   3876,
   3878,
   3880,
   3882,
   3884,
   3886,
   3888,
   3890,
   3892,
   3894,
   3896,
   3898,
   3900,
   3902,
   3904,
   3906,
   3908,
   3910,
   3912,
   3914,
   3916,
   3918,
   3920,
   3922,
   3924,
   3926,
   3928,
   3930,
   3932,
   3934,
   3936,
   3938,
   3940,
   3942,
   3944,
   3946,
   3948,
   3950,
   3952,
   3954,
   3956,
   3958,
   3960,
   3962,
   3964,
   3966,
   3968,
   3970,
   3972,
   3974,
   3976,
   3978,
   3980,
   3982,
   3984,
   3986,
   3988,
   3990,
   3992,
   3994,
   3996,
   3998};
   Double_t Graph_fy4[200] = {
   0.02316,
   0.02292,
   0.02172,
   0.02004,
   0.01872,
   0.01788,
   0.01764,
   0.01836,
   0.0198,
   0.02148,
   0.02256,
   0.02256,
   0.02136,
   0.01968,
   0.018,
   0.01704,
   0.01692,
   0.01728,
   0.018,
   0.01836,
   0.01824,
   0.01764,
   0.01692,
   0.01728,
   0.01896,
   0.0222,
   0.02568,
   0.02796,
   0.0282,
   0.02628,
   0.02292,
   0.01956,
   0.0174,
   0.01632,
   0.01584,
   0.01524,
   0.01416,
   0.0126,
   0.01104,
   0.01008,
   0.00984,
   0.01044,
   0.01152,
   0.0126,
   0.01308,
   0.01272,
   0.01224,
   0.01212,
   0.01308,
   0.01584,
   0.02016,
   0.02436,
   0.02676,
   0.02652,
   0.02388,
   0.02004,
   0.01656,
   0.01404,
   0.01284,
   0.01284,
   0.01416,
   0.0168,
   0.0198,
   0.02148,
   0.021,
   0.01908,
   0.01692,
   0.01584,
   0.01644,
   0.01836,
   0.02064,
   0.02232,
   0.02292,
   0.02268,
   0.02244,
   0.02268,
   0.02316,
   0.02352,
   0.02328,
   0.0222,
   0.0204,
   0.0186,
   0.01704,
   0.01608,
   0.01548,
   0.01488,
   0.01404,
   0.01296,
   0.01188,
   0.01152,
   0.01176,
   0.01272,
   0.01404,
   0.0156,
   0.01716,
   0.01896,
   0.02076,
   0.02184,
   0.0216,
   0.02004,
   0.01776,
   0.01596,
   0.01584,
   0.0174,
   0.02016,
   0.02316,
   0.02496,
   0.02496,
   0.02304,
   0.02028,
   0.01752,
   0.01536,
   0.01416,
   0.01368,
   0.01344,
   0.0132,
   0.01296,
   0.01344,
   0.01488,
   0.01728,
   0.01968,
   0.02088,
   0.0204,
   0.01896,
   0.01764,
   0.01692,
   0.01644,
   0.01596,
   0.015,
   0.0138,
   0.01284,
   0.01248,
   0.01284,
   0.01404,
   0.01632,
   0.01884,
   0.02088,
   0.0222,
   0.02316,
   0.02424,
   0.02544,
   0.02628,
   0.02544,
   0.0228,
   0.01884,
   0.01512,
   0.01272,
   0.0114,
   0.01092,
   0.01092,
   0.0114,
   0.01212,
   0.0132,
   0.0144,
   0.01536,
   0.01608,
   0.01644,
   0.01668,
   0.01656,
   0.0156,
   0.01392,
   0.01176,
   0.00972,
   0.00816,
   0.00708,
   0.00636,
   0.006,
   0.006,
   0.00624,
   0.00672,
   0.0072,
   0.0078,
   0.00864,
   0.00948,
   0.01008,
   0.00996,
   0.00936,
   0.00876,
   0.0084,
   0.0084,
   0.00864,
   0.009,
   0.009,
   0.00876,
   0.0084,
   0.00816,
   0.0084,
   0.00936,
   0.0114,
   0.0144,
   0.01812,
   0.02124,
   0.02316,
   0.0234,
   0.0222,
   0.02004,
   0.018,
   0.01656,
   0.01632,
   0.01692};
   graph = new TGraph(200,Graph_fx4,Graph_fy4);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineColor(6);
   graph->SetLineStyle(3);
   graph->SetMarkerColor(6);
   graph->SetMarkerStyle(21);
   graph->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",200,3560.2,4037.8);
   Graph_Graph4->SetMinimum(0.00378);
   Graph_Graph4->SetMaximum(0.03042);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(0.5);
   Graph_Graph4->GetXaxis()->SetNdivisions(505);
   Graph_Graph4->GetXaxis()->SetLabelFont(132);
   Graph_Graph4->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetXaxis()->SetTitleFont(132);
   Graph_Graph4->GetYaxis()->SetLabelFont(132);
   Graph_Graph4->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetYaxis()->SetTitleFont(132);
   Graph_Graph4->GetZaxis()->SetLabelFont(132);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph4);
   
   multigraph->Add(graph,"");
   
   Double_t Graph_fx5[200] = {
   3600,
   3602,
   3604,
   3606,
   3608,
   3610,
   3612,
   3614,
   3616,
   3618,
   3620,
   3622,
   3624,
   3626,
   3628,
   3630,
   3632,
   3634,
   3636,
   3638,
   3640,
   3642,
   3644,
   3646,
   3648,
   3650,
   3652,
   3654,
   3656,
   3658,
   3660,
   3662,
   3664,
   3666,
   3668,
   3670,
   3672,
   3674,
   3676,
   3678,
   3680,
   3682,
   3684,
   3686,
   3688,
   3690,
   3692,
   3694,
   3696,
   3698,
   3700,
   3702,
   3704,
   3706,
   3708,
   3710,
   3712,
   3714,
   3716,
   3718,
   3720,
   3722,
   3724,
   3726,
   3728,
   3730,
   3732,
   3734,
   3736,
   3738,
   3740,
   3742,
   3744,
   3746,
   3748,
   3750,
   3752,
   3754,
   3756,
   3758,
   3760,
   3762,
   3764,
   3766,
   3768,
   3770,
   3772,
   3774,
   3776,
   3778,
   3780,
   3782,
   3784,
   3786,
   3788,
   3790,
   3792,
   3794,
   3796,
   3798,
   3800,
   3802,
   3804,
   3806,
   3808,
   3810,
   3812,
   3814,
   3816,
   3818,
   3820,
   3822,
   3824,
   3826,
   3828,
   3830,
   3832,
   3834,
   3836,
   3838,
   3840,
   3842,
   3844,
   3846,
   3848,
   3850,
   3852,
   3854,
   3856,
   3858,
   3860,
   3862,
   3864,
   3866,
   3868,
   3870,
   3872,
   3874,
   3876,
   3878,
   3880,
   3882,
   3884,
   3886,
   3888,
   3890,
   3892,
   3894,
   3896,
   3898,
   3900,
   3902,
   3904,
   3906,
   3908,
   3910,
   3912,
   3914,
   3916,
   3918,
   3920,
   3922,
   3924,
   3926,
   3928,
   3930,
   3932,
   3934,
   3936,
   3938,
   3940,
   3942,
   3944,
   3946,
   3948,
   3950,
   3952,
   3954,
   3956,
   3958,
   3960,
   3962,
   3964,
   3966,
   3968,
   3970,
   3972,
   3974,
   3976,
   3978,
   3980,
   3982,
   3984,
   3986,
   3988,
   3990,
   3992,
   3994,
   3996,
   3998};
   Double_t Graph_fy5[200] = {
   0.019764,
   0.019548,
   0.018468,
   0.017064,
   0.015876,
   0.01512,
   0.015012,
   0.015444,
   0.016632,
   0.018036,
   0.019008,
   0.0189,
   0.018036,
   0.016524,
   0.01512,
   0.014364,
   0.014256,
   0.01458,
   0.01512,
   0.015552,
   0.015444,
   0.014904,
   0.014472,
   0.014688,
   0.016092,
   0.018792,
   0.021708,
   0.023652,
   0.023868,
   0.02214,
   0.019332,
   0.016524,
   0.014688,
   0.013716,
   0.013284,
   0.012852,
   0.01188,
   0.010584,
   0.009288,
   0.008424,
   0.008316,
   0.008856,
   0.00972,
   0.010692,
   0.011016,
   0.0108,
   0.01026,
   0.010152,
   0.011124,
   0.013392,
   0.017064,
   0.020628,
   0.022572,
   0.022464,
   0.020196,
   0.016956,
   0.013932,
   0.01188,
   0.0108,
   0.0108,
   0.011988,
   0.014148,
   0.01674,
   0.018144,
   0.017712,
   0.016092,
   0.014256,
   0.013392,
   0.013824,
   0.015444,
   0.017388,
   0.018792,
   0.019332,
   0.019224,
   0.019008,
   0.019116,
   0.019548,
   0.019872,
   0.019548,
   0.018684,
   0.017172,
   0.015552,
   0.014256,
   0.0135,
   0.01296,
   0.012528,
   0.01188,
   0.010908,
   0.010152,
   0.00972,
   0.009936,
   0.0108,
   0.01188,
   0.013068,
   0.014364,
   0.015876,
   0.017388,
   0.01836,
   0.018144,
   0.01674,
   0.014904,
   0.0135,
   0.013392,
   0.014688,
   0.017064,
   0.019548,
   0.02106,
   0.02106,
   0.01944,
   0.017064,
   0.014796,
   0.01296,
   0.011988,
   0.011556,
   0.01134,
   0.011124,
   0.011016,
   0.011232,
   0.01242,
   0.014364,
   0.016416,
   0.017388,
   0.017064,
   0.015876,
   0.014796,
   0.014148,
   0.013824,
   0.013392,
   0.012636,
   0.011664,
   0.010908,
   0.010584,
   0.0108,
   0.01188,
   0.013716,
   0.015876,
   0.017604,
   0.018792,
   0.019656,
   0.02052,
   0.0216,
   0.02214,
   0.0216,
   0.019224,
   0.015984,
   0.012852,
   0.010692,
   0.009612,
   0.009288,
   0.009288,
   0.009612,
   0.01026,
   0.011232,
   0.012204,
   0.013068,
   0.013608,
   0.013932,
   0.014148,
   0.01404,
   0.013284,
   0.01188,
   0.009936,
   0.008208,
   0.006912,
   0.00594,
   0.0054,
   0.005076,
   0.005076,
   0.005292,
   0.005616,
   0.006048,
   0.006588,
   0.007344,
   0.007992,
   0.008424,
   0.008424,
   0.007884,
   0.007344,
   0.007128,
   0.007128,
   0.007344,
   0.00756,
   0.00756,
   0.007452,
   0.007128,
   0.006912,
   0.007128,
   0.007992,
   0.009612,
   0.012204,
   0.015228,
   0.017928,
   0.019548,
   0.019764,
   0.018684,
   0.016956,
   0.01512,
   0.013932,
   0.013608,
   0.014148};
   graph = new TGraph(200,Graph_fx5,Graph_fy5);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineColor(28);
   graph->SetLineStyle(7);
   graph->SetMarkerColor(28);
   graph->SetMarkerStyle(34);
   graph->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",200,3560.2,4037.8);
   Graph_Graph5->SetMinimum(0.0031968);
   Graph_Graph5->SetMaximum(0.0257472);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetLineWidth(2);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->SetMarkerSize(0.5);
   Graph_Graph5->GetXaxis()->SetNdivisions(505);
   Graph_Graph5->GetXaxis()->SetLabelFont(132);
   Graph_Graph5->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph5->GetXaxis()->SetTitleFont(132);
   Graph_Graph5->GetYaxis()->SetLabelFont(132);
   Graph_Graph5->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph5->GetYaxis()->SetTitleFont(132);
   Graph_Graph5->GetZaxis()->SetLabelFont(132);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph5);
   
   multigraph->Add(graph,"");
   multigraph->Draw("ALP");
   multigraph->GetXaxis()->SetTitle("#it{m}(#it{#Xi_{c}^{+}K^{#minus}#pi^{+}}) [MeV/#it{c}^{2}]");
   multigraph->GetXaxis()->SetRange(10,192);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.05);
   multigraph->GetXaxis()->SetTitleSize(0.06);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("95% UL on #font[12]{R}");
   multigraph->GetYaxis()->SetNdivisions(307);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.05);
   multigraph->GetYaxis()->SetTitleSize(0.06);
   multigraph->GetYaxis()->SetTitleOffset(0.9);
   multigraph->GetYaxis()->SetTitleFont(132);
   
   TLegend *leg = new TLegend(0.18,0.76,0.35,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph","#tau = 40 fs","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(62);
   leg->Draw();
   
   leg = new TLegend(0.32,0.76,0.49,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph","#tau = 80 fs","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(62);
   leg->Draw();
   
   leg = new TLegend(0.46,0.76,0.63,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph","#tau = 120 fs","lp");
   entry->SetLineColor(1);
   entry->SetLineStyle(6);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(62);
   leg->Draw();
   
   leg = new TLegend(0.61,0.76,0.78,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph","#tau = 160 fs","lp");
   entry->SetLineColor(6);
   entry->SetLineStyle(3);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(62);
   leg->Draw();
   
   leg = new TLegend(0.76,0.76,0.92,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph","#tau = 200 fs","lp");
   entry->SetLineColor(28);
   entry->SetLineStyle(7);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(28);
   entry->SetMarkerStyle(34);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(62);
   leg->Draw();
   TLatex *   tex = new TLatex(0.77,0.73,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.77,0.66,"5.4 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> Figs/Fig7.C <==
void Fig7()
{
//=========Macro generated from canvas: MyCan2/
//=========  (Sun May 16 21:17:51 2021) by ROOT version 6.12/06
   TCanvas *MyCan2 = new TCanvas("MyCan2", "",2514,213,600,402);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   MyCan2->Range(2862.539,-41.78128,3487.26,219.9767);
   MyCan2->SetFillColor(0);
   MyCan2->SetBorderMode(0);
   MyCan2->SetBorderSize(2);
   MyCan2->SetTickx(1);
   MyCan2->SetTicky(1);
   MyCan2->SetLeftMargin(0.14);
   MyCan2->SetRightMargin(0.05);
   MyCan2->SetTopMargin(0.05);
   MyCan2->SetBottomMargin(0.16);
   MyCan2->SetFrameLineWidth(2);
   MyCan2->SetFrameBorderMode(0);
   MyCan2->SetFrameLineWidth(2);
   MyCan2->SetFrameBorderMode(0);
   
   TH1D *frame_d0123d0__1 = new TH1D("frame_d0123d0__1","A RooPlot of \"m(#Xi_{c}^{+}K^{-})\"",83,2950,3450);
   frame_d0123d0__1->SetBinContent(1,206.8888);
   frame_d0123d0__1->SetMinimum(0.1);
   frame_d0123d0__1->SetMaximum(206.8888);
   frame_d0123d0__1->SetEntries(1);
   frame_d0123d0__1->SetDirectory(0);
   frame_d0123d0__1->SetStats(0);
   frame_d0123d0__1->SetLineWidth(2);
   frame_d0123d0__1->SetMarkerStyle(20);
   frame_d0123d0__1->SetMarkerSize(0.5);
   frame_d0123d0__1->GetXaxis()->SetTitle("#it{m}(#it{#Xi_{c}^{+}K^{#minus}}) [MeV/#it{c}^{2}]");
   frame_d0123d0__1->GetXaxis()->SetRange(1,84);
   frame_d0123d0__1->GetXaxis()->SetNdivisions(505);
   frame_d0123d0__1->GetXaxis()->SetLabelFont(132);
   frame_d0123d0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_d0123d0__1->GetXaxis()->SetLabelSize(0.06);
   frame_d0123d0__1->GetXaxis()->SetTitleSize(0.072);
   frame_d0123d0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_d0123d0__1->GetXaxis()->SetTitleFont(132);
   frame_d0123d0__1->GetYaxis()->SetTitle("Candidates / (6 MeV/#it{c}^{2})");
   frame_d0123d0__1->GetYaxis()->SetNdivisions(307);
   frame_d0123d0__1->GetYaxis()->SetLabelFont(132);
   frame_d0123d0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_d0123d0__1->GetYaxis()->SetLabelSize(0.06);
   frame_d0123d0__1->GetYaxis()->SetTitleSize(0.072);
   frame_d0123d0__1->GetYaxis()->SetTitleOffset(0.9);
   frame_d0123d0__1->GetYaxis()->SetTitleFont(132);
   frame_d0123d0__1->GetZaxis()->SetLabelFont(132);
   frame_d0123d0__1->GetZaxis()->SetLabelSize(0.06);
   frame_d0123d0__1->GetZaxis()->SetTitleSize(0.072);
   frame_d0123d0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_d0123d0__1->GetZaxis()->SetTitleFont(132);
   frame_d0123d0__1->Draw("FUNC");
   
   Double_t myData_fx3001[83] = {
   2953.012,
   2959.036,
   2965.06,
   2971.084,
   2977.108,
   2983.133,
   2989.157,
   2995.181,
   3001.205,
   3007.229,
   3013.253,
   3019.277,
   3025.301,
   3031.325,
   3037.349,
   3043.373,
   3049.398,
   3055.422,
   3061.446,
   3067.47,
   3073.494,
   3079.518,
   3085.542,
   3091.566,
   3097.59,
   3103.614,
   3109.639,
   3115.663,
   3121.687,
   3127.711,
   3133.735,
   3139.759,
   3145.783,
   3151.807,
   3157.831,
   3163.855,
   3169.88,
   3175.904,
   3181.928,
   3187.952,
   3193.976,
   3200,
   3206.024,
   3212.048,
   3218.072,
   3224.096,
   3230.12,
   3236.145,
   3242.169,
   3248.193,
   3254.217,
   3260.241,
   3266.265,
   3272.289,
   3278.313,
   3284.337,
   3290.361,
   3296.386,
   3302.41,
   3308.434,
   3314.458,
   3320.482,
   3326.506,
   3332.53,
   3338.554,
   3344.578,
   3350.602,
   3356.627,
   3362.651,
   3368.675,
   3374.699,
   3380.723,
   3386.747,
   3392.771,
   3398.795,
   3404.819,
   3410.843,
   3416.867,
   3422.892,
   3428.916,
   3434.94,
   3440.964,
   3446.988};
   Double_t myData_fy3001[83] = {
   2,
   16,
   36,
   58,
   73,
   55,
   98,
   99,
   105,
   105,
   115,
   94,
   110,
   109,
   111,
   135,
   138,
   160,
   182,
   169,
   183,
   137,
   148,
   163,
   147,
   141,
   133,
   159,
   155,
   134,
   150,
   139,
   123,
   131,
   118,
   128,
   145,
   135,
   169,
   122,
   148,
   132,
   115,
   131,
   134,
   123,
   128,
   131,
   102,
   120,
   135,
   115,
   119,
   122,
   110,
   108,
   123,
   121,
   115,
   136,
   102,
   92,
   101,
   112,
   93,
   101,
   90,
   113,
   84,
   83,
   84,
   75,
   75,
   74,
   72,
   70,
   66,
   81,
   89,
   92,
   67,
   74,
   62};
   Double_t myData_felx3001[83] = {
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048};
   Double_t myData_fely3001[83] = {
   1.291815,
   3.957801,
   5.971996,
   7.593751,
   8.524388,
   7.39358,
   9.882579,
   9.933044,
   9.759142,
   9.759142,
   10.23546,
   9.678086,
   10,
   9.952272,
   10.04751,
   11.1297,
   11.25798,
   12.15899,
   13,
   12.50961,
   13.03699,
   11.21537,
   11.6758,
   12.27693,
   11.63466,
   11.38486,
   11.0434,
   12.11943,
   11.95994,
   11.08663,
   11.75765,
   11.30042,
   10.6018,
   10.95644,
   10.37428,
   10.82475,
   11.55197,
   11.1297,
   12.50961,
   10.55667,
   11.6758,
   11,
   10.23546,
   10.95644,
   11.08663,
   10.6018,
   10.82475,
   10.95644,
   9.611874,
   10.46586,
   11.1297,
   10.23546,
   10.42016,
   10.55667,
   10,
   9.904326,
   10.6018,
   10.51136,
   10.23546,
   11.17262,
   9.611874,
   9.574201,
   9.562306,
   10.09481,
   9.626284,
   9.562306,
   9.469177,
   10.1419,
   9.146873,
   9.092044,
   9.146873,
   8.640903,
   8.640903,
   8.582844,
   8.465529,
   8.346566,
   8.103403,
   8.981384,
   9.416226,
   9.574201,
   8.164873,
   8.582844,
   7.852713};
   Double_t myData_fehx3001[83] = {
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048};
   Double_t myData_fehy3001[83] = {
   2.63786,
   5.083066,
   7.055545,
   8.659564,
   9.583044,
   8.461166,
   10.93319,
   10.9834,
   10.75914,
   10.75914,
   11.23546,
   10.72977,
   11,
   10.95227,
   11.04751,
   12.1297,
   12.25798,
   13.15899,
   14,
   13.50961,
   14.03699,
   12.21537,
   12.6758,
   13.27693,
   12.63466,
   12.38486,
   12.0434,
   13.11943,
   12.95994,
   12.08663,
   12.75765,
   12.30042,
   11.6018,
   11.95644,
   11.37428,
   11.82475,
   12.55197,
   12.1297,
   13.50961,
   11.55667,
   12.6758,
   12,
   11.23546,
   11.95644,
   12.08663,
   11.6018,
   11.82475,
   11.95644,
   10.61187,
   11.46586,
   12.1297,
   11.23546,
   11.42016,
   11.55667,
   11,
   10.90433,
   11.6018,
   11.51136,
   11.23546,
   12.17262,
   10.61187,
   10.62644,
   10.56231,
   11.09481,
   10.67824,
   10.56231,
   10.522,
   11.1419,
   10.20155,
   10.14705,
   10.20155,
   9.698771,
   9.698771,
   9.641101,
   9.524592,
   9.406468,
   9.165094,
   10.03706,
   10.46934,
   10.62644,
   9.226102,
   9.641101,
   8.916365};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(83,myData_fx3001,myData_fy3001,myData_felx3001,myData_fehx3001,myData_fely3001,myData_fehy3001);
   grae->SetName("myData");
   grae->SetTitle("Histogram of Data_plot__XicK_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_myData3001 = new TH1F("Graph_myData3001","Histogram of Data_plot__XicK_M",100,2900,3500);
   Graph_myData3001->SetMinimum(0.6373669);
   Graph_myData3001->SetMaximum(216.6699);
   Graph_myData3001->SetDirectory(0);
   Graph_myData3001->SetStats(0);
   Graph_myData3001->SetLineWidth(2);
   Graph_myData3001->SetMarkerStyle(20);
   Graph_myData3001->SetMarkerSize(0.5);
   Graph_myData3001->GetXaxis()->SetNdivisions(505);
   Graph_myData3001->GetXaxis()->SetLabelFont(132);
   Graph_myData3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_myData3001->GetXaxis()->SetLabelSize(0.06);
   Graph_myData3001->GetXaxis()->SetTitleSize(0.072);
   Graph_myData3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_myData3001->GetXaxis()->SetTitleFont(132);
   Graph_myData3001->GetYaxis()->SetLabelFont(132);
   Graph_myData3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_myData3001->GetYaxis()->SetLabelSize(0.06);
   Graph_myData3001->GetYaxis()->SetTitleSize(0.072);
   Graph_myData3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_myData3001->GetYaxis()->SetTitleFont(132);
   Graph_myData3001->GetZaxis()->SetLabelFont(132);
   Graph_myData3001->GetZaxis()->SetLabelSize(0.06);
   Graph_myData3001->GetZaxis()->SetTitleSize(0.072);
   Graph_myData3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_myData3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_myData3001);
   
   grae->Draw("p");
   TLatex *   tex = new TLatex(0.24,0.295,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.24,0.225,"5.4 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1D *frame_d0123d0__2 = new TH1D("frame_d0123d0__2","A RooPlot of \"m(#Xi_{c}^{+}K^{-})\"",83,2950,3450);
   frame_d0123d0__2->SetBinContent(1,206.8888);
   frame_d0123d0__2->SetMinimum(0.1);
   frame_d0123d0__2->SetMaximum(206.8888);
   frame_d0123d0__2->SetEntries(1);
   frame_d0123d0__2->SetDirectory(0);
   frame_d0123d0__2->SetStats(0);
   frame_d0123d0__2->SetLineWidth(2);
   frame_d0123d0__2->SetMarkerStyle(20);
   frame_d0123d0__2->SetMarkerSize(0.5);
   frame_d0123d0__2->GetXaxis()->SetTitle("#it{m}(#it{#Xi_{c}^{+}K^{#minus}}) [MeV/#it{c}^{2}]");
   frame_d0123d0__2->GetXaxis()->SetRange(1,84);
   frame_d0123d0__2->GetXaxis()->SetNdivisions(505);
   frame_d0123d0__2->GetXaxis()->SetLabelFont(132);
   frame_d0123d0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_d0123d0__2->GetXaxis()->SetLabelSize(0.06);
   frame_d0123d0__2->GetXaxis()->SetTitleSize(0.072);
   frame_d0123d0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_d0123d0__2->GetXaxis()->SetTitleFont(132);
   frame_d0123d0__2->GetYaxis()->SetTitle("Candidates / (6 MeV/#it{c}^{2})");
   frame_d0123d0__2->GetYaxis()->SetNdivisions(307);
   frame_d0123d0__2->GetYaxis()->SetLabelFont(132);
   frame_d0123d0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_d0123d0__2->GetYaxis()->SetLabelSize(0.06);
   frame_d0123d0__2->GetYaxis()->SetTitleSize(0.072);
   frame_d0123d0__2->GetYaxis()->SetTitleOffset(0.9);
   frame_d0123d0__2->GetYaxis()->SetTitleFont(132);
   frame_d0123d0__2->GetZaxis()->SetLabelFont(132);
   frame_d0123d0__2->GetZaxis()->SetLabelSize(0.06);
   frame_d0123d0__2->GetZaxis()->SetTitleSize(0.072);
   frame_d0123d0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_d0123d0__2->GetZaxis()->SetTitleFont(132);
   frame_d0123d0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.64,0.73,0.88,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   MyCan2->Modified();
   MyCan2->cd();
   MyCan2->SetSelected(MyCan2);
}


==> Figs/Fig8.C <==
void Fig8()
{
//=========Macro generated from canvas: MyCan2/
//=========  (Sun May 16 21:21:12 2021) by ROOT version 6.12/06
   TCanvas *MyCan2 = new TCanvas("MyCan2", "",2451,273,600,402);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   MyCan2->Range(2862.539,-30.05865,3487.26,158.4329);
   MyCan2->SetFillColor(0);
   MyCan2->SetBorderMode(0);
   MyCan2->SetBorderSize(2);
   MyCan2->SetTickx(1);
   MyCan2->SetTicky(1);
   MyCan2->SetLeftMargin(0.14);
   MyCan2->SetRightMargin(0.05);
   MyCan2->SetTopMargin(0.05);
   MyCan2->SetBottomMargin(0.16);
   MyCan2->SetFrameLineWidth(2);
   MyCan2->SetFrameBorderMode(0);
   MyCan2->SetFrameLineWidth(2);
   MyCan2->SetFrameBorderMode(0);
   
   TH1D *frame_b8f19d0__1 = new TH1D("frame_b8f19d0__1","A RooPlot of \"m(#Xi_{c}^{+}K^{-})\"",83,2950,3450);
   frame_b8f19d0__1->SetBinContent(1,149.0083);
   frame_b8f19d0__1->SetMinimum(0.1);
   frame_b8f19d0__1->SetMaximum(149.0083);
   frame_b8f19d0__1->SetEntries(1);
   frame_b8f19d0__1->SetDirectory(0);
   frame_b8f19d0__1->SetStats(0);
   frame_b8f19d0__1->SetLineWidth(2);
   frame_b8f19d0__1->SetMarkerStyle(20);
   frame_b8f19d0__1->SetMarkerSize(0.5);
   frame_b8f19d0__1->GetXaxis()->SetTitle("#it{m}(#it{#Xi_{c}^{+}K^{#minus}}) [MeV/#it{c}^{2}]");
   frame_b8f19d0__1->GetXaxis()->SetRange(1,84);
   frame_b8f19d0__1->GetXaxis()->SetNdivisions(505);
   frame_b8f19d0__1->GetXaxis()->SetLabelFont(132);
   frame_b8f19d0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_b8f19d0__1->GetXaxis()->SetLabelSize(0.06);
   frame_b8f19d0__1->GetXaxis()->SetTitleSize(0.072);
   frame_b8f19d0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_b8f19d0__1->GetXaxis()->SetTitleFont(132);
   frame_b8f19d0__1->GetYaxis()->SetTitle("Candidates / (6 MeV/#it{c}^{2})");
   frame_b8f19d0__1->GetYaxis()->SetNdivisions(307);
   frame_b8f19d0__1->GetYaxis()->SetLabelFont(132);
   frame_b8f19d0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_b8f19d0__1->GetYaxis()->SetLabelSize(0.06);
   frame_b8f19d0__1->GetYaxis()->SetTitleSize(0.072);
   frame_b8f19d0__1->GetYaxis()->SetTitleOffset(0.9);
   frame_b8f19d0__1->GetYaxis()->SetTitleFont(132);
   frame_b8f19d0__1->GetZaxis()->SetLabelFont(132);
   frame_b8f19d0__1->GetZaxis()->SetLabelSize(0.06);
   frame_b8f19d0__1->GetZaxis()->SetTitleSize(0.072);
   frame_b8f19d0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_b8f19d0__1->GetZaxis()->SetTitleFont(132);
   frame_b8f19d0__1->Draw("FUNC");
   
   Double_t myData_fx3001[83] = {
   2953.012,
   2959.036,
   2965.06,
   2971.084,
   2977.108,
   2983.133,
   2989.157,
   2995.181,
   3001.205,
   3007.229,
   3013.253,
   3019.277,
   3025.301,
   3031.325,
   3037.349,
   3043.373,
   3049.398,
   3055.422,
   3061.446,
   3067.47,
   3073.494,
   3079.518,
   3085.542,
   3091.566,
   3097.59,
   3103.614,
   3109.639,
   3115.663,
   3121.687,
   3127.711,
   3133.735,
   3139.759,
   3145.783,
   3151.807,
   3157.831,
   3163.855,
   3169.88,
   3175.904,
   3181.928,
   3187.952,
   3193.976,
   3200,
   3206.024,
   3212.048,
   3218.072,
   3224.096,
   3230.12,
   3236.145,
   3242.169,
   3248.193,
   3254.217,
   3260.241,
   3266.265,
   3272.289,
   3278.313,
   3284.337,
   3290.361,
   3296.386,
   3302.41,
   3308.434,
   3314.458,
   3320.482,
   3326.506,
   3332.53,
   3338.554,
   3344.578,
   3350.602,
   3356.627,
   3362.651,
   3368.675,
   3374.699,
   3380.723,
   3386.747,
   3392.771,
   3398.795,
   3404.819,
   3410.843,
   3416.867,
   3422.892,
   3428.916,
   3434.94,
   3440.964,
   3446.988};
   Double_t myData_fy3001[83] = {
   3,
   16,
   27,
   46,
   50,
   51,
   74,
   94,
   74,
   85,
   96,
   87,
   77,
   103,
   81,
   109,
   109,
   114,
   128,
   121,
   130,
   110,
   116,
   109,
   119,
   107,
   103,
   114,
   113,
   106,
   99,
   104,
   83,
   101,
   105,
   95,
   100,
   101,
   128,
   85,
   90,
   95,
   93,
   111,
   100,
   84,
   75,
   102,
   83,
   83,
   98,
   86,
   88,
   90,
   82,
   91,
   98,
   94,
   82,
   73,
   76,
   69,
   77,
   70,
   73,
   86,
   65,
   68,
   65,
   70,
   64,
   54,
   67,
   60,
   58,
   57,
   64,
   59,
   61,
   58,
   48,
   46,
   50};
   Double_t myData_felx3001[83] = {
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048};
   Double_t myData_fely3001[83] = {
   1.632705,
   3.957801,
   5.163771,
   6.757581,
   7.047337,
   7.117933,
   8.582844,
   9.678086,
   8.582844,
   9.201374,
   9.780867,
   9.30942,
   8.755868,
   9.661201,
   8.981384,
   9.952272,
   9.952272,
   10.18878,
   10.82475,
   10.51136,
   10.91271,
   10,
   10.28193,
   9.952272,
   10.42016,
   9.856158,
   9.661201,
   10.18878,
   10.1419,
   9.807764,
   9.933044,
   9.710289,
   9.092044,
   9.562306,
   9.759142,
   9.729612,
   9.983255,
   9.562306,
   10.82475,
   9.201374,
   9.469177,
   9.729612,
   9.626284,
   10.04751,
   9.983255,
   9.146873,
   8.640903,
   9.611874,
   9.092044,
   9.092044,
   9.882579,
   9.255555,
   9.362975,
   9.469177,
   9.036884,
   9.521834,
   9.882579,
   9.678086,
   9.036884,
   8.524388,
   8.698576,
   8.286444,
   8.755868,
   8.346566,
   8.524388,
   9.255555,
   8.041463,
   8.225883,
   8.041463,
   8.346566,
   7.979042,
   7.32564,
   8.164873,
   7.724317,
   7.593751,
   7.527619,
   7.979042,
   7.659312,
   7.788779,
   7.593751,
   6.903979,
   6.757581,
   7.047337};
   Double_t myData_fehx3001[83] = {
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048,
   3.012048};
   Double_t myData_fehy3001[83] = {
   2.918186,
   5.083066,
   6.260244,
   7.831489,
   8.118225,
   8.188122,
   9.641101,
   10.72977,
   9.641101,
   10.25573,
   10.83201,
   10.36314,
   9.812979,
   10.6612,
   10.03706,
   10.95227,
   10.95227,
   11.18878,
   11.82475,
   11.51136,
   11.91271,
   11,
   11.28193,
   10.95227,
   11.42016,
   10.85616,
   10.6612,
   11.18878,
   11.1419,
   10.80776,
   10.9834,
   10.71029,
   10.14705,
   10.56231,
   10.75914,
   10.78102,
   11.03336,
   10.56231,
   11.82475,
   10.25573,
   10.522,
   10.78102,
   10.67824,
   11.04751,
   11.03336,
   10.20155,
   9.698771,
   10.61187,
   10.14705,
   10.14705,
   10.93319,
   10.30959,
   10.41639,
   10.522,
   10.09222,
   10.57436,
   10.93319,
   10.72977,
   10.09222,
   9.583044,
   9.756061,
   9.346779,
   9.812979,
   9.406468,
   9.583044,
   10.30959,
   9.103628,
   9.28666,
   9.103628,
   9.406468,
   9.041691,
   8.39385,
   9.226102,
   8.789023,
   8.659564,
   8.594007,
   9.041691,
   8.724565,
   8.852952,
   8.659564,
   7.97633,
   7.831489,
   8.118225};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(83,myData_fx3001,myData_fy3001,myData_felx3001,myData_fehx3001,myData_fely3001,myData_fehy3001);
   grae->SetName("myData");
   grae->SetTitle("Histogram of Data_plot__XicK_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_myData3001 = new TH1F("Graph_myData3001","Histogram of Data_plot__XicK_M",100,2900,3500);
   Graph_myData3001->SetMinimum(1.230566);
   Graph_myData3001->SetMaximum(155.9673);
   Graph_myData3001->SetDirectory(0);
   Graph_myData3001->SetStats(0);
   Graph_myData3001->SetLineWidth(2);
   Graph_myData3001->SetMarkerStyle(20);
   Graph_myData3001->SetMarkerSize(0.5);
   Graph_myData3001->GetXaxis()->SetNdivisions(505);
   Graph_myData3001->GetXaxis()->SetLabelFont(132);
   Graph_myData3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_myData3001->GetXaxis()->SetLabelSize(0.06);
   Graph_myData3001->GetXaxis()->SetTitleSize(0.072);
   Graph_myData3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_myData3001->GetXaxis()->SetTitleFont(132);
   Graph_myData3001->GetYaxis()->SetLabelFont(132);
   Graph_myData3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_myData3001->GetYaxis()->SetLabelSize(0.06);
   Graph_myData3001->GetYaxis()->SetTitleSize(0.072);
   Graph_myData3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_myData3001->GetYaxis()->SetTitleFont(132);
   Graph_myData3001->GetZaxis()->SetLabelFont(132);
   Graph_myData3001->GetZaxis()->SetLabelSize(0.06);
   Graph_myData3001->GetZaxis()->SetTitleSize(0.072);
   Graph_myData3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_myData3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_myData3001);
   
   grae->Draw("p");
   TLatex *   tex = new TLatex(0.24,0.295,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.24,0.225,"5.4 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1D *frame_b8f19d0__2 = new TH1D("frame_b8f19d0__2","A RooPlot of \"m(#Xi_{c}^{+}K^{-})\"",83,2950,3450);
   frame_b8f19d0__2->SetBinContent(1,149.0083);
   frame_b8f19d0__2->SetMinimum(0.1);
   frame_b8f19d0__2->SetMaximum(149.0083);
   frame_b8f19d0__2->SetEntries(1);
   frame_b8f19d0__2->SetDirectory(0);
   frame_b8f19d0__2->SetStats(0);
   frame_b8f19d0__2->SetLineWidth(2);
   frame_b8f19d0__2->SetMarkerStyle(20);
   frame_b8f19d0__2->SetMarkerSize(0.5);
   frame_b8f19d0__2->GetXaxis()->SetTitle("#it{m}(#it{#Xi_{c}^{+}K^{#minus}}) [MeV/#it{c}^{2}]");
   frame_b8f19d0__2->GetXaxis()->SetRange(1,84);
   frame_b8f19d0__2->GetXaxis()->SetNdivisions(505);
   frame_b8f19d0__2->GetXaxis()->SetLabelFont(132);
   frame_b8f19d0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_b8f19d0__2->GetXaxis()->SetLabelSize(0.06);
   frame_b8f19d0__2->GetXaxis()->SetTitleSize(0.072);
   frame_b8f19d0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_b8f19d0__2->GetXaxis()->SetTitleFont(132);
   frame_b8f19d0__2->GetYaxis()->SetTitle("Candidates / (6 MeV/#it{c}^{2})");
   frame_b8f19d0__2->GetYaxis()->SetNdivisions(307);
   frame_b8f19d0__2->GetYaxis()->SetLabelFont(132);
   frame_b8f19d0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_b8f19d0__2->GetYaxis()->SetLabelSize(0.06);
   frame_b8f19d0__2->GetYaxis()->SetTitleSize(0.072);
   frame_b8f19d0__2->GetYaxis()->SetTitleOffset(0.9);
   frame_b8f19d0__2->GetYaxis()->SetTitleFont(132);
   frame_b8f19d0__2->GetZaxis()->SetLabelFont(132);
   frame_b8f19d0__2->GetZaxis()->SetLabelSize(0.06);
   frame_b8f19d0__2->GetZaxis()->SetTitleSize(0.072);
   frame_b8f19d0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_b8f19d0__2->GetZaxis()->SetTitleFont(132);
   frame_b8f19d0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.64,0.73,0.88,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   MyCan2->Modified();
   MyCan2->cd();
   MyCan2->SetSelected(MyCan2);
}


==> Figs/Fig9.C <==
void Fig9()
{
//=========Macro generated from canvas: can1/
//=========  (Sun May 16 21:09:37 2021) by ROOT version 6.12/06
   TCanvas *can1 = new TCanvas("can1", "",1792,23,1200,802);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->Range(3530.564,-0.0271519,4025.116,0.1487975);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.14);
   can1->SetRightMargin(0.05);
   can1->SetTopMargin(0.05);
   can1->SetBottomMargin(0.16);
   can1->SetFrameLineWidth(2);
   can1->SetFrameBorderMode(0);
   can1->SetFrameLineWidth(2);
   can1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx1[200] = {
   3600,
   3602,
   3604,
   3606,
   3608,
   3610,
   3612,
   3614,
   3616,
   3618,
   3620,
   3622,
   3624,
   3626,
   3628,
   3630,
   3632,
   3634,
   3636,
   3638,
   3640,
   3642,
   3644,
   3646,
   3648,
   3650,
   3652,
   3654,
   3656,
   3658,
   3660,
   3662,
   3664,
   3666,
   3668,
   3670,
   3672,
   3674,
   3676,
   3678,
   3680,
   3682,
   3684,
   3686,
   3688,
   3690,
   3692,
   3694,
   3696,
   3698,
   3700,
   3702,
   3704,
   3706,
   3708,
   3710,
   3712,
   3714,
   3716,
   3718,
   3720,
   3722,
   3724,
   3726,
   3728,
   3730,
   3732,
   3734,
   3736,
   3738,
   3740,
   3742,
   3744,
   3746,
   3748,
   3750,
   3752,
   3754,
   3756,
   3758,
   3760,
   3762,
   3764,
   3766,
   3768,
   3770,
   3772,
   3774,
   3776,
   3778,
   3780,
   3782,
   3784,
   3786,
   3788,
   3790,
   3792,
   3794,
   3796,
   3798,
   3800,
   3802,
   3804,
   3806,
   3808,
   3810,
   3812,
   3814,
   3816,
   3818,
   3820,
   3822,
   3824,
   3826,
   3828,
   3830,
   3832,
   3834,
   3836,
   3838,
   3840,
   3842,
   3844,
   3846,
   3848,
   3850,
   3852,
   3854,
   3856,
   3858,
   3860,
   3862,
   3864,
   3866,
   3868,
   3870,
   3872,
   3874,
   3876,
   3878,
   3880,
   3882,
   3884,
   3886,
   3888,
   3890,
   3892,
   3894,
   3896,
   3898,
   3900,
   3902,
   3904,
   3906,
   3908,
   3910,
   3912,
   3914,
   3916,
   3918,
   3920,
   3922,
   3924,
   3926,
   3928,
   3930,
   3932,
   3934,
   3936,
   3938,
   3940,
   3942,
   3944,
   3946,
   3948,
   3950,
   3952,
   3954,
   3956,
   3958,
   3960,
   3962,
   3964,
   3966,
   3968,
   3970,
   3972,
   3974,
   3976,
   3978,
   3980,
   3982,
   3984,
   3986,
   3988,
   3990,
   3992,
   3994,
   3996,
   3998};
   Double_t Graph_fy1[200] = {
   0.07008,
   0.06912,
   0.06432,
   0.05952,
   0.05568,
   0.05376,
   0.05472,
   0.05856,
   0.06528,
   0.07296,
   0.07728,
   0.07728,
   0.072,
   0.0648,
   0.05856,
   0.05472,
   0.05424,
   0.0552,
   0.05712,
   0.0576,
   0.05664,
   0.05328,
   0.05088,
   0.05136,
   0.05712,
   0.06912,
   0.08256,
   0.09216,
   0.09408,
   0.08784,
   0.07632,
   0.06432,
   0.05664,
   0.05232,
   0.05088,
   0.04896,
   0.04512,
   0.03984,
   0.03408,
   0.03072,
   0.03024,
   0.03216,
   0.036,
   0.03936,
   0.0408,
   0.03936,
   0.03744,
   0.03648,
   0.03984,
   0.04848,
   0.06336,
   0.07824,
   0.08688,
   0.08592,
   0.07728,
   0.06432,
   0.05232,
   0.04416,
   0.03984,
   0.03984,
   0.04416,
   0.05328,
   0.06384,
   0.07008,
   0.06864,
   0.06192,
   0.05424,
   0.05136,
   0.05328,
   0.06,
   0.06768,
   0.07344,
   0.07488,
   0.07392,
   0.07248,
   0.07344,
   0.07584,
   0.07728,
   0.07728,
   0.0744,
   0.06864,
   0.06192,
   0.05616,
   0.05184,
   0.04896,
   0.04608,
   0.04272,
   0.0384,
   0.03504,
   0.0336,
   0.03504,
   0.0384,
   0.04368,
   0.04944,
   0.05664,
   0.06432,
   0.072,
   0.07632,
   0.07488,
   0.06768,
   0.05808,
   0.05136,
   0.0504,
   0.05568,
   0.06528,
   0.07584,
   0.08208,
   0.08208,
   0.07584,
   0.06576,
   0.05616,
   0.04848,
   0.04368,
   0.04176,
   0.04032,
   0.03984,
   0.03984,
   0.04224,
   0.04896,
   0.05952,
   0.07008,
   0.0744,
   0.07152,
   0.0648,
   0.05856,
   0.0552,
   0.0528,
   0.0504,
   0.04656,
   0.04224,
   0.0384,
   0.03696,
   0.0384,
   0.04272,
   0.05088,
   0.06048,
   0.06768,
   0.07248,
   0.07536,
   0.07824,
   0.08256,
   0.08544,
   0.08304,
   0.07296,
   0.05904,
   0.04656,
   0.03792,
   0.0336,
   0.03168,
   0.03168,
   0.03264,
   0.03456,
   0.03792,
   0.04224,
   0.04608,
   0.04896,
   0.0504,
   0.05088,
   0.0504,
   0.04752,
   0.04224,
   0.03504,
   0.0288,
   0.02448,
   0.02112,
   0.01968,
   0.01872,
   0.01872,
   0.0192,
   0.02064,
   0.0216,
   0.024,
   0.0264,
   0.0288,
   0.03024,
   0.02976,
   0.02784,
   0.02544,
   0.02448,
   0.02448,
   0.02544,
   0.0264,
   0.0264,
   0.02592,
   0.02496,
   0.024,
   0.02496,
   0.02784,
   0.03456,
   0.04464,
   0.0576,
   0.06912,
   0.07632,
   0.0768,
   0.07248,
   0.0648,
   0.0576,
   0.05328,
   0.0528,
   0.05616};
   TGraph *graph = new TGraph(200,Graph_fx1,Graph_fy1);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(23);
   graph->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",200,3560.2,4037.8);
   Graph_Graph1->SetMinimum(0.011184);
   Graph_Graph1->SetMaximum(0.101616);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(0.5);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1);
   
   multigraph->Add(graph,"");
   
   Double_t Graph_fx2[200] = {
   3600,
   3602,
   3604,
   3606,
   3608,
   3610,
   3612,
   3614,
   3616,
   3618,
   3620,
   3622,
   3624,
   3626,
   3628,
   3630,
   3632,
   3634,
   3636,
   3638,
   3640,
   3642,
   3644,
   3646,
   3648,
   3650,
   3652,
   3654,
   3656,
   3658,
   3660,
   3662,
   3664,
   3666,
   3668,
   3670,
   3672,
   3674,
   3676,
   3678,
   3680,
   3682,
   3684,
   3686,
   3688,
   3690,
   3692,
   3694,
   3696,
   3698,
   3700,
   3702,
   3704,
   3706,
   3708,
   3710,
   3712,
   3714,
   3716,
   3718,
   3720,
   3722,
   3724,
   3726,
   3728,
   3730,
   3732,
   3734,
   3736,
   3738,
   3740,
   3742,
   3744,
   3746,
   3748,
   3750,
   3752,
   3754,
   3756,
   3758,
   3760,
   3762,
   3764,
   3766,
   3768,
   3770,
   3772,
   3774,
   3776,
   3778,
   3780,
   3782,
   3784,
   3786,
   3788,
   3790,
   3792,
   3794,
   3796,
   3798,
   3800,
   3802,
   3804,
   3806,
   3808,
   3810,
   3812,
   3814,
   3816,
   3818,
   3820,
   3822,
   3824,
   3826,
   3828,
   3830,
   3832,
   3834,
   3836,
   3838,
   3840,
   3842,
   3844,
   3846,
   3848,
   3850,
   3852,
   3854,
   3856,
   3858,
   3860,
   3862,
   3864,
   3866,
   3868,
   3870,
   3872,
   3874,
   3876,
   3878,
   3880,
   3882,
   3884,
   3886,
   3888,
   3890,
   3892,
   3894,
   3896,
   3898,
   3900,
   3902,
   3904,
   3906,
   3908,
   3910,
   3912,
   3914,
   3916,
   3918,
   3920,
   3922,
   3924,
   3926,
   3928,
   3930,
   3932,
   3934,
   3936,
   3938,
   3940,
   3942,
   3944,
   3946,
   3948,
   3950,
   3952,
   3954,
   3956,
   3958,
   3960,
   3962,
   3964,
   3966,
   3968,
   3970,
   3972,
   3974,
   3976,
   3978,
   3980,
   3982,
   3984,
   3986,
   3988,
   3990,
   3992,
   3994,
   3996,
   3998};
   Double_t Graph_fy2[200] = {
   0.03696,
   0.03648,
   0.03432,
   0.03144,
   0.02928,
   0.02808,
   0.02832,
   0.02976,
   0.03288,
   0.03672,
   0.03888,
   0.03888,
   0.03624,
   0.03264,
   0.02952,
   0.02784,
   0.02736,
   0.02808,
   0.02928,
   0.02976,
   0.02928,
   0.02784,
   0.0264,
   0.02688,
   0.03,
   0.036,
   0.04272,
   0.04752,
   0.04824,
   0.04488,
   0.03888,
   0.03264,
   0.02856,
   0.02664,
   0.02568,
   0.02472,
   0.0228,
   0.01992,
   0.01728,
   0.0156,
   0.01536,
   0.01632,
   0.01824,
   0.01992,
   0.02064,
   0.01992,
   0.01896,
   0.01872,
   0.0204,
   0.02496,
   0.03264,
   0.04056,
   0.04488,
   0.0444,
   0.03984,
   0.03288,
   0.02664,
   0.02232,
   0.02016,
   0.02016,
   0.02256,
   0.02712,
   0.03264,
   0.03576,
   0.03504,
   0.03144,
   0.0276,
   0.02592,
   0.02688,
   0.03024,
   0.03432,
   0.03744,
   0.0384,
   0.03768,
   0.0372,
   0.03768,
   0.03864,
   0.0396,
   0.03936,
   0.03768,
   0.03456,
   0.0312,
   0.02808,
   0.02616,
   0.02472,
   0.02352,
   0.02184,
   0.01992,
   0.01824,
   0.01752,
   0.018,
   0.01968,
   0.02232,
   0.0252,
   0.02832,
   0.03216,
   0.03576,
   0.03792,
   0.03744,
   0.03384,
   0.02928,
   0.02592,
   0.02544,
   0.02832,
   0.03336,
   0.03888,
   0.042,
   0.042,
   0.03864,
   0.0336,
   0.02856,
   0.02472,
   0.02232,
   0.02136,
   0.02088,
   0.0204,
   0.0204,
   0.02136,
   0.02448,
   0.02928,
   0.03432,
   0.03672,
   0.03528,
   0.03216,
   0.02928,
   0.02784,
   0.02688,
   0.02568,
   0.02376,
   0.0216,
   0.01992,
   0.0192,
   0.01968,
   0.02208,
   0.02592,
   0.03072,
   0.0348,
   0.03696,
   0.03864,
   0.04032,
   0.04248,
   0.04416,
   0.04272,
   0.03768,
   0.03048,
   0.024,
   0.01944,
   0.01728,
   0.01656,
   0.01632,
   0.0168,
   0.018,
   0.01992,
   0.02208,
   0.024,
   0.0252,
   0.02592,
   0.0264,
   0.02616,
   0.02448,
   0.0216,
   0.018,
   0.01488,
   0.01248,
   0.0108,
   0.00984,
   0.00936,
   0.00936,
   0.0096,
   0.01032,
   0.01104,
   0.012,
   0.01344,
   0.01464,
   0.01536,
   0.01512,
   0.01416,
   0.0132,
   0.01248,
   0.01272,
   0.0132,
   0.01344,
   0.01368,
   0.0132,
   0.01272,
   0.01248,
   0.01272,
   0.0144,
   0.01752,
   0.0228,
   0.02928,
   0.03528,
   0.03888,
   0.03936,
   0.03696,
   0.03312,
   0.02928,
   0.02688,
   0.02664,
   0.02808};
   graph = new TGraph(200,Graph_fx2,Graph_fy2);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(8);
   graph->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",200,3560.2,4037.8);
   Graph_Graph2->SetMinimum(0.005472);
   Graph_Graph2->SetMaximum(0.052128);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(0.5);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetYaxis()->SetTitleFont(132);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph2);
   
   multigraph->Add(graph,"");
   
   Double_t Graph_fx3[200] = {
   3600,
   3602,
   3604,
   3606,
   3608,
   3610,
   3612,
   3614,
   3616,
   3618,
   3620,
   3622,
   3624,
   3626,
   3628,
   3630,
   3632,
   3634,
   3636,
   3638,
   3640,
   3642,
   3644,
   3646,
   3648,
   3650,
   3652,
   3654,
   3656,
   3658,
   3660,
   3662,
   3664,
   3666,
   3668,
   3670,
   3672,
   3674,
   3676,
   3678,
   3680,
   3682,
   3684,
   3686,
   3688,
   3690,
   3692,
   3694,
   3696,
   3698,
   3700,
   3702,
   3704,
   3706,
   3708,
   3710,
   3712,
   3714,
   3716,
   3718,
   3720,
   3722,
   3724,
   3726,
   3728,
   3730,
   3732,
   3734,
   3736,
   3738,
   3740,
   3742,
   3744,
   3746,
   3748,
   3750,
   3752,
   3754,
   3756,
   3758,
   3760,
   3762,
   3764,
   3766,
   3768,
   3770,
   3772,
   3774,
   3776,
   3778,
   3780,
   3782,
   3784,
   3786,
   3788,
   3790,
   3792,
   3794,
   3796,
   3798,
   3800,
   3802,
   3804,
   3806,
   3808,
   3810,
   3812,
   3814,
   3816,
   3818,
   3820,
   3822,
   3824,
   3826,
   3828,
   3830,
   3832,
   3834,
   3836,
   3838,
   3840,
   3842,
   3844,
   3846,
   3848,
   3850,
   3852,
   3854,
   3856,
   3858,
   3860,
   3862,
   3864,
   3866,
   3868,
   3870,
   3872,
   3874,
   3876,
   3878,
   3880,
   3882,
   3884,
   3886,
   3888,
   3890,
   3892,
   3894,
   3896,
   3898,
   3900,
   3902,
   3904,
   3906,
   3908,
   3910,
   3912,
   3914,
   3916,
   3918,
   3920,
   3922,
   3924,
   3926,
   3928,
   3930,
   3932,
   3934,
   3936,
   3938,
   3940,
   3942,
   3944,
   3946,
   3948,
   3950,
   3952,
   3954,
   3956,
   3958,
   3960,
   3962,
   3964,
   3966,
   3968,
   3970,
   3972,
   3974,
   3976,
   3978,
   3980,
   3982,
   3984,
   3986,
   3988,
   3990,
   3992,
   3994,
   3996,
   3998};
   Double_t Graph_fy3[200] = {
   0.02544,
   0.02512,
   0.02352,
   0.0216,
   0.02,
   0.01904,
   0.01888,
   0.01984,
   0.02176,
   0.024,
   0.02544,
   0.02544,
   0.02384,
   0.0216,
   0.01952,
   0.0184,
   0.01808,
   0.01872,
   0.01936,
   0.01984,
   0.01968,
   0.01872,
   0.01792,
   0.01824,
   0.02032,
   0.02432,
   0.0288,
   0.03184,
   0.03216,
   0.02992,
   0.0256,
   0.0216,
   0.01888,
   0.01744,
   0.01696,
   0.01632,
   0.01504,
   0.01312,
   0.01136,
   0.01024,
   0.01008,
   0.01072,
   0.012,
   0.01312,
   0.01376,
   0.01328,
   0.01264,
   0.01248,
   0.0136,
   0.0168,
   0.02192,
   0.0272,
   0.03024,
   0.02992,
   0.02672,
   0.02192,
   0.01776,
   0.01488,
   0.01344,
   0.01344,
   0.01488,
   0.01808,
   0.0216,
   0.02384,
   0.02336,
   0.0208,
   0.01824,
   0.01696,
   0.01776,
   0.02,
   0.02272,
   0.0248,
   0.02544,
   0.02528,
   0.0248,
   0.02512,
   0.02576,
   0.02624,
   0.02608,
   0.0248,
   0.02272,
   0.02032,
   0.0184,
   0.01728,
   0.01648,
   0.01568,
   0.01472,
   0.01328,
   0.01216,
   0.01168,
   0.01216,
   0.01312,
   0.01472,
   0.01664,
   0.01856,
   0.02096,
   0.0232,
   0.02464,
   0.02432,
   0.02224,
   0.0192,
   0.01712,
   0.0168,
   0.01872,
   0.02224,
   0.02576,
   0.028,
   0.028,
   0.02576,
   0.02224,
   0.01888,
   0.01632,
   0.01488,
   0.01424,
   0.01392,
   0.0136,
   0.0136,
   0.01408,
   0.01584,
   0.01888,
   0.02208,
   0.02352,
   0.02288,
   0.02096,
   0.0192,
   0.01824,
   0.01776,
   0.01696,
   0.01584,
   0.0144,
   0.01328,
   0.0128,
   0.01328,
   0.01472,
   0.01728,
   0.02048,
   0.02304,
   0.02464,
   0.02576,
   0.02704,
   0.02864,
   0.0296,
   0.02864,
   0.02528,
   0.02048,
   0.016,
   0.01312,
   0.01168,
   0.01104,
   0.01104,
   0.01152,
   0.01232,
   0.0136,
   0.01504,
   0.01616,
   0.01696,
   0.01744,
   0.01776,
   0.0176,
   0.01648,
   0.01456,
   0.01216,
   0.00992,
   0.00832,
   0.0072,
   0.00656,
   0.00624,
   0.00624,
   0.0064,
   0.00688,
   0.00736,
   0.008,
   0.0088,
   0.00976,
   0.01024,
   0.01008,
   0.00944,
   0.0088,
   0.00848,
   0.00848,
   0.0088,
   0.00896,
   0.00912,
   0.0088,
   0.00848,
   0.00832,
   0.00848,
   0.00944,
   0.01168,
   0.0152,
   0.01952,
   0.02352,
   0.02592,
   0.02624,
   0.02464,
   0.02192,
   0.01936,
   0.01776,
   0.01744,
   0.01824};
   graph = new TGraph(200,Graph_fx3,Graph_fy3);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(6);
   graph->SetMarkerStyle(22);
   graph->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",200,3560.2,4037.8);
   Graph_Graph3->SetMinimum(0.003648);
   Graph_Graph3->SetMaximum(0.034752);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(0.5);
   Graph_Graph3->GetXaxis()->SetNdivisions(505);
   Graph_Graph3->GetXaxis()->SetLabelFont(132);
   Graph_Graph3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetXaxis()->SetTitleFont(132);
   Graph_Graph3->GetYaxis()->SetLabelFont(132);
   Graph_Graph3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetYaxis()->SetTitleFont(132);
   Graph_Graph3->GetZaxis()->SetLabelFont(132);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph3);
   
   multigraph->Add(graph,"");
   
   Double_t Graph_fx4[200] = {
   3600,
   3602,
   3604,
   3606,
   3608,
   3610,
   3612,
   3614,
   3616,
   3618,
   3620,
   3622,
   3624,
   3626,
   3628,
   3630,
   3632,
   3634,
   3636,
   3638,
   3640,
   3642,
   3644,
   3646,
   3648,
   3650,
   3652,
   3654,
   3656,
   3658,
   3660,
   3662,
   3664,
   3666,
   3668,
   3670,
   3672,
   3674,
   3676,
   3678,
   3680,
   3682,
   3684,
   3686,
   3688,
   3690,
   3692,
   3694,
   3696,
   3698,
   3700,
   3702,
   3704,
   3706,
   3708,
   3710,
   3712,
   3714,
   3716,
   3718,
   3720,
   3722,
   3724,
   3726,
   3728,
   3730,
   3732,
   3734,
   3736,
   3738,
   3740,
   3742,
   3744,
   3746,
   3748,
   3750,
   3752,
   3754,
   3756,
   3758,
   3760,
   3762,
   3764,
   3766,
   3768,
   3770,
   3772,
   3774,
   3776,
   3778,
   3780,
   3782,
   3784,
   3786,
   3788,
   3790,
   3792,
   3794,
   3796,
   3798,
   3800,
   3802,
   3804,
   3806,
   3808,
   3810,
   3812,
   3814,
   3816,
   3818,
   3820,
   3822,
   3824,
   3826,
   3828,
   3830,
   3832,
   3834,
   3836,
   3838,
   3840,
   3842,
   3844,
   3846,
   3848,
   3850,
   3852,
   3854,
   3856,
   3858,
   3860,
   3862,
   3864,
   3866,
   3868,
   3870,
   3872,
   3874,
   3876,
   3878,
   3880,
   3882,
   3884,
   3886,
   3888,
   3890,
   3892,
   3894,
   3896,
   3898,
   3900,
   3902,
   3904,
   3906,
   3908,
   3910,
   3912,
   3914,
   3916,
   3918,
   3920,
   3922,
   3924,
   3926,
   3928,
   3930,
   3932,
   3934,
   3936,
   3938,
   3940,
   3942,
   3944,
   3946,
   3948,
   3950,
   3952,
   3954,
   3956,
   3958,
   3960,
   3962,
   3964,
   3966,
   3968,
   3970,
   3972,
   3974,
   3976,
   3978,
   3980,
   3982,
   3984,
   3986,
   3988,
   3990,
   3992,
   3994,
   3996,
   3998};
   Double_t Graph_fy4[200] = {
   0.02004,
   0.0198,
   0.0186,
   0.01704,
   0.01572,
   0.01488,
   0.01476,
   0.01536,
   0.01668,
   0.01836,
   0.01956,
   0.01956,
   0.01836,
   0.01656,
   0.015,
   0.01416,
   0.01404,
   0.0144,
   0.015,
   0.01548,
   0.01536,
   0.01464,
   0.01404,
   0.01428,
   0.01596,
   0.01908,
   0.02244,
   0.02472,
   0.02496,
   0.02304,
   0.0198,
   0.01656,
   0.01452,
   0.01344,
   0.01296,
   0.01248,
   0.01152,
   0.01008,
   0.00876,
   0.00792,
   0.0078,
   0.00828,
   0.00924,
   0.0102,
   0.01056,
   0.01032,
   0.00972,
   0.0096,
   0.01056,
   0.01308,
   0.01716,
   0.02124,
   0.02352,
   0.02328,
   0.02076,
   0.01704,
   0.01368,
   0.0114,
   0.01032,
   0.01032,
   0.01152,
   0.01392,
   0.0168,
   0.01836,
   0.018,
   0.01608,
   0.01404,
   0.01308,
   0.01368,
   0.01536,
   0.01752,
   0.0192,
   0.01968,
   0.01956,
   0.01932,
   0.01944,
   0.02004,
   0.02028,
   0.02004,
   0.01908,
   0.0174,
   0.0156,
   0.01416,
   0.0132,
   0.0126,
   0.01212,
   0.0114,
   0.01044,
   0.00948,
   0.00912,
   0.00936,
   0.0102,
   0.0114,
   0.01284,
   0.01428,
   0.01596,
   0.01776,
   0.01884,
   0.0186,
   0.01692,
   0.01476,
   0.0132,
   0.01296,
   0.0144,
   0.01716,
   0.01992,
   0.02172,
   0.02172,
   0.01992,
   0.01716,
   0.01452,
   0.0126,
   0.01152,
   0.01104,
   0.0108,
   0.01068,
   0.01044,
   0.0108,
   0.01212,
   0.0144,
   0.01668,
   0.01788,
   0.0174,
   0.01596,
   0.01464,
   0.01404,
   0.01368,
   0.01308,
   0.01224,
   0.01116,
   0.01032,
   0.00996,
   0.01032,
   0.0114,
   0.01344,
   0.01584,
   0.01788,
   0.01908,
   0.02004,
   0.021,
   0.0222,
   0.02304,
   0.02232,
   0.01968,
   0.01584,
   0.01236,
   0.0102,
   0.00912,
   0.00864,
   0.00864,
   0.009,
   0.00972,
   0.01068,
   0.01176,
   0.0126,
   0.01332,
   0.01368,
   0.0138,
   0.01368,
   0.01284,
   0.0114,
   0.00936,
   0.00768,
   0.00636,
   0.00552,
   0.00504,
   0.00468,
   0.00468,
   0.00492,
   0.00528,
   0.00564,
   0.00612,
   0.00684,
   0.00744,
   0.00792,
   0.0078,
   0.00732,
   0.00684,
   0.0066,
   0.0066,
   0.00684,
   0.00696,
   0.00708,
   0.00684,
   0.0066,
   0.00636,
   0.0066,
   0.00732,
   0.009,
   0.01176,
   0.01512,
   0.01824,
   0.02004,
   0.02028,
   0.01908,
   0.01704,
   0.015,
   0.01368,
   0.01344,
   0.01392};
   graph = new TGraph(200,Graph_fx4,Graph_fy4);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineColor(6);
   graph->SetLineStyle(3);
   graph->SetMarkerColor(6);
   graph->SetMarkerStyle(21);
   graph->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",200,3560.2,4037.8);
   Graph_Graph4->SetMinimum(0.002652);
   Graph_Graph4->SetMaximum(0.026988);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(0.5);
   Graph_Graph4->GetXaxis()->SetNdivisions(505);
   Graph_Graph4->GetXaxis()->SetLabelFont(132);
   Graph_Graph4->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetXaxis()->SetTitleFont(132);
   Graph_Graph4->GetYaxis()->SetLabelFont(132);
   Graph_Graph4->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetYaxis()->SetTitleFont(132);
   Graph_Graph4->GetZaxis()->SetLabelFont(132);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph4);
   
   multigraph->Add(graph,"");
   
   Double_t Graph_fx5[200] = {
   3600,
   3602,
   3604,
   3606,
   3608,
   3610,
   3612,
   3614,
   3616,
   3618,
   3620,
   3622,
   3624,
   3626,
   3628,
   3630,
   3632,
   3634,
   3636,
   3638,
   3640,
   3642,
   3644,
   3646,
   3648,
   3650,
   3652,
   3654,
   3656,
   3658,
   3660,
   3662,
   3664,
   3666,
   3668,
   3670,
   3672,
   3674,
   3676,
   3678,
   3680,
   3682,
   3684,
   3686,
   3688,
   3690,
   3692,
   3694,
   3696,
   3698,
   3700,
   3702,
   3704,
   3706,
   3708,
   3710,
   3712,
   3714,
   3716,
   3718,
   3720,
   3722,
   3724,
   3726,
   3728,
   3730,
   3732,
   3734,
   3736,
   3738,
   3740,
   3742,
   3744,
   3746,
   3748,
   3750,
   3752,
   3754,
   3756,
   3758,
   3760,
   3762,
   3764,
   3766,
   3768,
   3770,
   3772,
   3774,
   3776,
   3778,
   3780,
   3782,
   3784,
   3786,
   3788,
   3790,
   3792,
   3794,
   3796,
   3798,
   3800,
   3802,
   3804,
   3806,
   3808,
   3810,
   3812,
   3814,
   3816,
   3818,
   3820,
   3822,
   3824,
   3826,
   3828,
   3830,
   3832,
   3834,
   3836,
   3838,
   3840,
   3842,
   3844,
   3846,
   3848,
   3850,
   3852,
   3854,
   3856,
   3858,
   3860,
   3862,
   3864,
   3866,
   3868,
   3870,
   3872,
   3874,
   3876,
   3878,
   3880,
   3882,
   3884,
   3886,
   3888,
   3890,
   3892,
   3894,
   3896,
   3898,
   3900,
   3902,
   3904,
   3906,
   3908,
   3910,
   3912,
   3914,
   3916,
   3918,
   3920,
   3922,
   3924,
   3926,
   3928,
   3930,
   3932,
   3934,
   3936,
   3938,
   3940,
   3942,
   3944,
   3946,
   3948,
   3950,
   3952,
   3954,
   3956,
   3958,
   3960,
   3962,
   3964,
   3966,
   3968,
   3970,
   3972,
   3974,
   3976,
   3978,
   3980,
   3982,
   3984,
   3986,
   3988,
   3990,
   3992,
   3994,
   3996,
   3998};
   Double_t Graph_fy5[200] = {
   0.017172,
   0.016956,
   0.015876,
   0.01458,
   0.013392,
   0.012744,
   0.012528,
   0.01296,
   0.01404,
   0.015444,
   0.016308,
   0.016308,
   0.015444,
   0.013932,
   0.012636,
   0.01188,
   0.011772,
   0.012096,
   0.012636,
   0.013068,
   0.01296,
   0.012528,
   0.011988,
   0.012204,
   0.013608,
   0.0162,
   0.019008,
   0.020952,
   0.02106,
   0.01944,
   0.016632,
   0.013932,
   0.012204,
   0.01134,
   0.010908,
   0.010584,
   0.00972,
   0.008532,
   0.007344,
   0.006696,
   0.00648,
   0.006912,
   0.007776,
   0.008532,
   0.008856,
   0.00864,
   0.008208,
   0.0081,
   0.008964,
   0.011016,
   0.014472,
   0.018036,
   0.01998,
   0.019764,
   0.017604,
   0.014364,
   0.011556,
   0.009612,
   0.008748,
   0.008748,
   0.00972,
   0.011772,
   0.014148,
   0.015552,
   0.01512,
   0.0135,
   0.011772,
   0.011016,
   0.011448,
   0.01296,
   0.014796,
   0.0162,
   0.016632,
   0.016524,
   0.016308,
   0.016416,
   0.016848,
   0.017172,
   0.016848,
   0.015984,
   0.01458,
   0.013068,
   0.01188,
   0.011124,
   0.010692,
   0.01026,
   0.009612,
   0.008856,
   0.0081,
   0.007776,
   0.007992,
   0.00864,
   0.009612,
   0.0108,
   0.011988,
   0.013392,
   0.014796,
   0.01566,
   0.015552,
   0.014256,
   0.01242,
   0.011016,
   0.010908,
   0.012204,
   0.014472,
   0.016848,
   0.01836,
   0.018252,
   0.01674,
   0.014472,
   0.012312,
   0.010692,
   0.00972,
   0.009396,
   0.00918,
   0.008964,
   0.008856,
   0.009072,
   0.010152,
   0.011988,
   0.013824,
   0.014796,
   0.014472,
   0.013392,
   0.012312,
   0.011772,
   0.011448,
   0.011016,
   0.010368,
   0.009396,
   0.008748,
   0.008424,
   0.008748,
   0.009612,
   0.01134,
   0.013392,
   0.01512,
   0.016092,
   0.016956,
   0.01782,
   0.018792,
   0.01944,
   0.0189,
   0.016632,
   0.013392,
   0.010476,
   0.00864,
   0.007668,
   0.007344,
   0.007344,
   0.007668,
   0.008208,
   0.009072,
   0.009936,
   0.010692,
   0.011232,
   0.011556,
   0.011772,
   0.011664,
   0.010908,
   0.009612,
   0.007992,
   0.00648,
   0.0054,
   0.004644,
   0.004212,
   0.003996,
   0.003996,
   0.004104,
   0.004428,
   0.004752,
   0.005184,
   0.005724,
   0.006372,
   0.006696,
   0.006588,
   0.006264,
   0.005724,
   0.005508,
   0.005616,
   0.005724,
   0.00594,
   0.00594,
   0.005832,
   0.005616,
   0.0054,
   0.005508,
   0.006264,
   0.00756,
   0.009936,
   0.012744,
   0.015336,
   0.016956,
   0.017064,
   0.016092,
   0.014364,
   0.012636,
   0.011556,
   0.011232,
   0.011664};
   graph = new TGraph(200,Graph_fx5,Graph_fy5);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineColor(28);
   graph->SetLineStyle(7);
   graph->SetMarkerColor(28);
   graph->SetMarkerStyle(34);
   graph->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",200,3560.2,4037.8);
   Graph_Graph5->SetMinimum(0.0022896);
   Graph_Graph5->SetMaximum(0.0227664);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetLineWidth(2);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->SetMarkerSize(0.5);
   Graph_Graph5->GetXaxis()->SetNdivisions(505);
   Graph_Graph5->GetXaxis()->SetLabelFont(132);
   Graph_Graph5->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph5->GetXaxis()->SetTitleFont(132);
   Graph_Graph5->GetYaxis()->SetLabelFont(132);
   Graph_Graph5->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph5->GetYaxis()->SetTitleFont(132);
   Graph_Graph5->GetZaxis()->SetLabelFont(132);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph5->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph5);
   
   multigraph->Add(graph,"");
   multigraph->Draw("ALP");
   multigraph->GetXaxis()->SetTitle("#it{m}(#it{#Xi_{c}^{+}K^{#minus}#pi^{+}}) [MeV/#it{c}^{2}]");
   multigraph->GetXaxis()->SetRange(10,192);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.05);
   multigraph->GetXaxis()->SetTitleSize(0.06);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("90% UL on #font[12]{R}");
   multigraph->GetYaxis()->SetNdivisions(307);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.05);
   multigraph->GetYaxis()->SetTitleSize(0.06);
   multigraph->GetYaxis()->SetTitleOffset(0.9);
   multigraph->GetYaxis()->SetTitleFont(132);
   
   TLegend *leg = new TLegend(0.18,0.76,0.35,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph","#tau = 40 fs","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(62);
   leg->Draw();
   
   leg = new TLegend(0.32,0.76,0.49,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph","#tau = 80 fs","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(62);
   leg->Draw();
   
   leg = new TLegend(0.46,0.76,0.63,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph","#tau = 120 fs","lp");
   entry->SetLineColor(1);
   entry->SetLineStyle(6);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(62);
   leg->Draw();
   
   leg = new TLegend(0.61,0.76,0.78,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph","#tau = 160 fs","lp");
   entry->SetLineColor(6);
   entry->SetLineStyle(3);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(62);
   leg->Draw();
   
   leg = new TLegend(0.76,0.76,0.92,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph","#tau = 200 fs","lp");
   entry->SetLineColor(28);
   entry->SetLineStyle(7);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(28);
   entry->SetMarkerStyle(34);
   entry->SetMarkerSize(0.7);
   entry->SetTextFont(62);
   leg->Draw();
   TLatex *   tex = new TLatex(0.77,0.73,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.77,0.66,"5.4 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}

